Least Squares as Random Walks

Linear least squares (LLS) is perhaps the most common method of data analysis, dating back to Legendre, Gauss and Laplace. Framed as linear regression, LLS is also a backbone of mathematical statistics. Here we report on an unexpected new connection between LLS and random walks. To that end, we introduce the notion of a random walk based on a discrete sequence of data samples (data walk). We show that the slope of a straight line which annuls the net area under a residual data walk equals the one found by LLS. For equidistant data samples this result is exact and holds for an arbitrary distribution of steps.

==> anc/KostinskiEtAl_LeastSquaresAsRandomWalks_Mathematica_program.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    348911,       7657]
NotebookOptionsPosition[    344152,       7566]
NotebookOutlinePosition[    344575,       7583]
CellTagsIndexPosition[    344532,       7580]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Code to accompany Kostinski, et al., \[OpenCurlyDoubleQuote]Least Squares as \
Random Walks\[CloseCurlyDoubleQuote]\
\>", "Subsection",
 CellChangeTimes->{{3.940077706867106*^9, 
  3.940077747060884*^9}},ExpressionUUID->"ecaf888c-3c4d-4076-b78e-\
872fd1d55e00"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellLabel->
  "In[1229]:=",ExpressionUUID->"334e6afe-3c87-4b5f-be1c-6203f0e49e8d"],

Cell[CellGroupData[{

Cell["\<\

Generate data\
\>", "Subsubsection",
 CellChangeTimes->{{3.9400822370319767`*^9, 3.940082312584118*^9}, {
  3.9400854509560328`*^9, 3.9400854535530357`*^9}, {3.940959020417946*^9, 
  3.940959021239249*^9}},ExpressionUUID->"d0a560af-e625-4888-b00f-\
d8bfc0d7fa96"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Specify", " ", "the", " ", "desired", " ", "number", " ", "of", " ", 
    "data", " ", 
    RowBox[{"points", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"n", "=", "24"}], ";"}], "   ", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Generate", " ", "evenly", " ", "spaced", " ", "x"}], "-", 
     RowBox[{"values", " ", "as", " ", "in", " ", 
      RowBox[{"Eq", ".", 
       RowBox[{"(", "1", ")"}]}], " ", "of", " ", "main", " ", 
      RowBox[{"text", ":"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}]}], "}"}]}], "]"}]}], ";"}], "  ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Generate", " ", 
     SubscriptBox["n", "k"], " ", "values", " ", "in", " ", 
     RowBox[{"Eq", ".", 
      RowBox[{"(", "2", ")"}]}], " ", "of", " ", "main", " ", "text", " ", 
     "from", " ", "a", " ", "normal", " ", 
     RowBox[{"distribution", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"noise", "=", 
     RowBox[{"RandomVariate", "[", 
      RowBox[{
       RowBox[{"NormalDistribution", "[", 
        RowBox[{"0", ",", "1"}], "]"}], ",", "n"}], "]"}]}], ";"}], "  ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Define", " ", 
     SubscriptBox["y", "k"], " ", "values", " ", "as", " ", "in", " ", 
     RowBox[{"Eq", ".", 
      RowBox[{"(", "2", ")"}]}], " ", "of", " ", "main", " ", 
     RowBox[{"text", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y", "=", 
     RowBox[{"x", "+", "noise"}]}], ";"}], "   ", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"List", " ", "data", " ", "in", " ", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "k"], ",", 
       SubscriptBox["y", "k"]}], "}"}], " ", 
     RowBox[{"format", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DataPoints", "=", 
     RowBox[{"Partition", "[", 
      RowBox[{
       RowBox[{"Riffle", "[", 
        RowBox[{"x", ",", "y"}], "]"}], ",", "2"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.93110502801482*^9, 3.931105036790501*^9}, {
   3.931105095449657*^9, 3.93110512898282*^9}, {3.9311058914907703`*^9, 
   3.93110599147045*^9}, {3.931106034701129*^9, 3.931106060164553*^9}, {
   3.931106107461296*^9, 3.9311061119157963`*^9}, {3.9311061814884663`*^9, 
   3.931106194944123*^9}, 3.931106241351067*^9, {3.931106283599102*^9, 
   3.93110628755488*^9}, {3.931106480302623*^9, 3.931106503169895*^9}, {
   3.9311155964655952`*^9, 3.931115636761907*^9}, {3.931117008137822*^9, 
   3.9311170085739594`*^9}, {3.931117120310367*^9, 3.93111713073463*^9}, {
   3.931259170223*^9, 3.931259171493713*^9}, {3.931276066579135*^9, 
   3.9312760676608686`*^9}, 3.931284289105721*^9, {3.940077823780738*^9, 
   3.940077826053747*^9}, {3.940078118159391*^9, 3.940078214847554*^9}, {
   3.9400782679028873`*^9, 3.940078343892124*^9}, {3.9400784238360367`*^9, 
   3.940078489728099*^9}, 3.940081627370311*^9, {3.940081680221341*^9, 
   3.940081680526223*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"2983537a-0a55-4305-a9d0-675d462775f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\

Data used in article (appearing in Figs. 1 and 2)\
\>", "Subsubsection",
 CellChangeTimes->{{3.9400822370319767`*^9, 3.940082312584118*^9}, {
  3.9400854509560328`*^9, 3.9400854535530357`*^9}, {3.94095650686639*^9, 
  3.940956514024005*^9}, {3.9409590125242147`*^9, 
  3.940959033522683*^9}},ExpressionUUID->"9b402a5b-5fa6-461b-b577-\
68c64b4398ad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "24"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}]}]}], "}"}]}], "]"}]}], ";", "  ", 
  RowBox[{"y", "=", 
   RowBox[{"{", 
    RowBox[{"1.2099367793654026`", ",", "0.9169033290608347`", ",", 
     RowBox[{"-", "0.4042783275495513`"}], ",", 
     RowBox[{"-", "0.06720410007757649`"}], ",", "0.8960910490692667`", ",", 
     "0.6396428868557543`", ",", 
     RowBox[{"-", "0.7112278511776453`"}], ",", "1.0770702586367837`", ",", 
     "1.4790393432678164`", ",", "1.2056524079472695`", ",", 
     "0.7131221591441235`", ",", "0.46003994463001247`", ",", 
     RowBox[{"-", "0.6544855307101655`"}], ",", "1.536951555204736`", ",", 
     "1.1778803165982117`", ",", 
     RowBox[{"-", "0.3753737635284682`"}], ",", "0.0442730887609879`", ",", 
     "1.0026966839276774`", ",", "2.0381057698684337`", ",", 
     "0.6564386290183868`", ",", "1.1770970893281842`", ",", 
     "1.5312471213365881`", ",", "2.335357614399714`", ",", 
     "1.9320425403025363`"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DataPoints", "=", 
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"Riffle", "[", 
      RowBox[{"x", ",", "y"}], "]"}], ",", "2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.940956479501897*^9, 3.940956498730563*^9}, {
  3.940956533820939*^9, 3.940956574008192*^9}, {3.940956771137128*^9, 
  3.94095678704138*^9}, {3.9409570875892773`*^9, 3.9409570973560677`*^9}},
 CellLabel->
  "In[280]:=",ExpressionUUID->"19f38d96-e313-4660-b2e0-e1f63d750500"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\

LLS slope and intercept of data for plotting Fig. 1a of main text\
\>", "Subsubsection",
 CellChangeTimes->{{3.9400822370319767`*^9, 
  3.940082312584118*^9}},ExpressionUUID->"897412d3-a9c6-4ac8-9c87-\
85c7386241e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"LLS", " ", 
    RowBox[{"slope", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"a", "=", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "n"}], " ", 
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", "1"}], "n"], 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"[", "k", "]"}], "]"}], 
          RowBox[{"y", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", "1"}], "n"], 
         RowBox[{"x", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", "1"}], "n"], 
         RowBox[{"y", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", "1"}], "n"], 
         RowBox[{"x", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ")"}], "2"], "-", 
      RowBox[{"n", " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "2"]}]}]}]]}], "    ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"LLS", " ", 
     RowBox[{"intercept", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"b", "=", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", "1"}], "n"], 
         RowBox[{"x", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", "1"}], "n"], 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"[", "k", "]"}], "]"}], 
          RowBox[{"y", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", "1"}], "n"], 
         SuperscriptBox[
          RowBox[{"x", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", "1"}], "n"], 
         RowBox[{"y", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", "1"}], "n"], 
         RowBox[{"x", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ")"}], "2"], "-", 
      RowBox[{"n", " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "2"]}]}]}]], "   "}]}]}]], "Input",
 CellChangeTimes->{{3.940082319017544*^9, 3.940082330642103*^9}, {
  3.940092243799135*^9, 3.940092252799415*^9}},
 CellLabel->
  "In[283]:=",ExpressionUUID->"04f13891-dc11-409f-a9bb-af0e0266f7ed"],

Cell[BoxData["1.1670451328660545`"], "Output",
 CellChangeTimes->{3.940092803903493*^9, 3.940095892639286*^9, 
  3.940956802982356*^9, 3.9409570706054087`*^9, 3.9409571081580353`*^9},
 CellLabel->
  "Out[283]=",ExpressionUUID->"837e347e-6978-483b-942f-6d5a75dd99cf"],

Cell[BoxData["0.2421865583036111`"], "Output",
 CellChangeTimes->{3.940092803903493*^9, 3.940095892639286*^9, 
  3.940956802982356*^9, 3.9409570706054087`*^9, 3.940957108159026*^9},
 CellLabel->
  "Out[284]=",ExpressionUUID->"8d6982f8-bda3-4f63-a46b-8166e5b20fb9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\

Plot Fig. 1 of main text\
\>", "Subsubsection",
 CellChangeTimes->{{3.9400822370319767`*^9, 3.940082312584118*^9}, {
  3.940085464400181*^9, 
  3.9400854744302*^9}},ExpressionUUID->"d057ad34-bbac-46d1-9824-c54b9c732987"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"e", "=", 
    RowBox[{"1", "/", "20"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"for", " ", "plot", " ", "margins"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Fig1a", "=", 
  RowBox[{"Labeled", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ListLinePlot", "[", "\[IndentingNewLine]", 
       RowBox[{"DataPoints", ",", " ", "\[IndentingNewLine]", 
        RowBox[{"AspectRatio", "->", 
         RowBox[{"1", "/", "1.4"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Black", ",", "Thin"}], "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Mesh", "->", "Full"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Axes", "->", "False"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Frame", "->", "True"}], ",", "\[IndentingNewLine]", 
        RowBox[{"FrameStyle", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Black", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"TicksStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Directive", "[", "15", "]"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"LabelStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Directive", "[", "15", "]"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"0", "-", 
              RowBox[{"3", 
               RowBox[{"e", "/", "2"}]}]}], ",", 
             RowBox[{"1", "+", 
              RowBox[{"5", 
               RowBox[{"e", "/", "2"}]}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"Min", "[", "y", "]"}], "-", 
              RowBox[{"5", "e"}]}], ",", 
             RowBox[{
              RowBox[{"Max", "[", "y", "]"}], "+", 
              RowBox[{"5", "e"}]}]}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Epilog", "->", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
               RowBox[{"ColorData", "[", "97", "]"}], "[", "1", "]"}], ","}], 
             "*)"}], 
            RowBox[{"Arrow", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"1", "/", "2"}], "+", "e"}], ",", 
                 RowBox[{"b", "-", 
                  RowBox[{"5", "e"}]}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", 
                 RowBox[{"b", "-", 
                  RowBox[{"5", "e"}]}]}], "}"}]}], "}"}], "]"}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
               RowBox[{"ColorData", "[", "97", "]"}], "[", "1", "]"}], ","}], 
             "*)"}], 
            RowBox[{"Arrow", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"1", "/", "2"}], "-", "e"}], ",", 
                 RowBox[{"b", "-", 
                  RowBox[{"5", "e"}]}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", 
                 RowBox[{"b", "-", 
                  RowBox[{"5", "e"}]}]}], "}"}]}], "}"}], "]"}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
               RowBox[{"ColorData", "[", "97", "]"}], "[", "1", "]"}], ","}], 
             "*)"}], 
            RowBox[{"Text", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{"\"\<1.0\>\"", ",", "15"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "/", "2"}], ",", 
                RowBox[{"b", "-", 
                 RowBox[{"5", "e"}]}]}], "}"}]}], "]"}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
               RowBox[{"ColorData", "[", "97", "]"}], "[", "1", "]"}], ","}], 
             "*)"}], 
            RowBox[{"Arrow", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "+", 
                  RowBox[{"1.1", "e"}]}], ",", 
                 RowBox[{
                  RowBox[{"a", "/", "2"}], "+", "b", "+", 
                  RowBox[{"4", "e"}]}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "+", 
                  RowBox[{"1.1", "e"}]}], ",", 
                 RowBox[{"a", "+", "b"}]}], "}"}]}], "}"}], "]"}], "}"}], ",",
            "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
               RowBox[{"ColorData", "[", "97", "]"}], "[", "1", "]"}], ","}], 
             "*)"}], 
            RowBox[{"Arrow", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "+", 
                  RowBox[{"1.1", "e"}]}], ",", 
                 RowBox[{
                  RowBox[{"a", "/", "2"}], "+", "b", "-", 
                  RowBox[{"4", "e"}]}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "+", 
                  RowBox[{"1.1", "e"}]}], ",", 
                 RowBox[{"0", "+", "b"}]}], "}"}]}], "}"}], "]"}], "}"}], ",",
            "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
               RowBox[{"ColorData", "[", "97", "]"}], "[", "1", "]"}], ","}], 
             "*)"}], 
            RowBox[{"Text", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"Round", "[", 
                 RowBox[{"a", ",", "0.1"}], "]"}], ",", "15"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", 
                 RowBox[{"1.1", "e"}]}], ",", 
                RowBox[{
                 RowBox[{"a", "/", "2"}], "+", "b"}]}], "}"}]}], "]"}], 
            "}"}]}], "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", 
       "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"a", " ", "t"}], "+", "b"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", "Black", "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Plot", "[", 
       RowBox[{"b", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Dashed", ",", "Black"}], "}"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ParametricPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "t"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "b", ",", 
          RowBox[{"a", "+", "b"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Dashed", ",", "Black"}], "}"}]}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"x\", \"TI\"], 
StyleBox[\"k\", \"TI\"]], TraditionalForm], \"errors\" -> {}, \"input\" -> \
\"x_k\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", ",", 
      "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"y\", \"TI\"], 
StyleBox[\"k\", \"TI\"]], TraditionalForm], \"errors\" -> {}, \"input\" -> \
\"y_k\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"Bottom", ",", "Left"}], "}"}], ",", 
    RowBox[{"RotateLabel", "->", "True"}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "20", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "350"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.931116524265793*^9, 3.9311165639328327`*^9}, {
   3.931116629078768*^9, 3.931116722267213*^9}, {3.9311167557905188`*^9, 
   3.931116760584177*^9}, {3.9311168743159447`*^9, 3.93111696092126*^9}, {
   3.931117024586348*^9, 3.931117233197262*^9}, {3.931117291839045*^9, 
   3.931117293815112*^9}, {3.9311173598311*^9, 3.931117465623263*^9}, {
   3.9311175036407013`*^9, 3.93111757580429*^9}, {3.931117625088251*^9, 
   3.931117714964905*^9}, {3.931117750536119*^9, 3.931117771915107*^9}, {
   3.9311178031841*^9, 3.931117925675726*^9}, {3.9311179773508253`*^9, 
   3.931118000665925*^9}, {3.931118044833012*^9, 3.931118120666551*^9}, {
   3.931118176877675*^9, 3.931118250381528*^9}, {3.931118282652986*^9, 
   3.9311183318755827`*^9}, {3.931118504986384*^9, 3.931118505441051*^9}, 
   3.931118537074573*^9, {3.931191035843543*^9, 3.931191036224504*^9}, {
   3.931191066265625*^9, 3.931191066489114*^9}, {3.931192851917326*^9, 
   3.931192852207748*^9}, {3.931209694991314*^9, 3.931209713388954*^9}, {
   3.931270025810442*^9, 3.9312700291563807`*^9}, {3.931270210872163*^9, 
   3.9312703094938993`*^9}, {3.931270377174502*^9, 3.9312704050388308`*^9}, {
   3.9312714562571497`*^9, 3.9312715243030376`*^9}, {3.931271563649989*^9, 
   3.931271595114251*^9}, {3.931271689527425*^9, 3.931271708575673*^9}, {
   3.931271785658205*^9, 3.931271786322809*^9}, {3.931271877835984*^9, 
   3.931271898011477*^9}, {3.931272266215932*^9, 3.931272272033058*^9}, {
   3.931283381207477*^9, 3.931283409173386*^9}, {3.9312834404669867`*^9, 
   3.93128344185427*^9}, {3.931283490161895*^9, 3.931283496220088*^9}, {
   3.9312839821148148`*^9, 3.9312840132231503`*^9}, {3.93128412788446*^9, 
   3.931284154278599*^9}, {3.93128419390388*^9, 3.931284226406314*^9}, {
   3.940081628864912*^9, 3.940081639396295*^9}, {3.9400823621931458`*^9, 
   3.940082364419788*^9}, {3.940082412854797*^9, 3.9400824327788963`*^9}, {
   3.940082480537191*^9, 3.940082481784545*^9}, {3.940082697606893*^9, 
   3.940082705798274*^9}, 3.940085477015772*^9, {3.940959204102125*^9, 
   3.9409593246869717`*^9}},
 CellLabel->
  "In[372]:=",ExpressionUUID->"16723272-0415-4a09-bcbf-a463986cd400"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{}, 
      InterpretationBox[{
        TagBox[
         GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDwAGIQDQNrF0qufhb92T5FkTvyhNMye13Z2mWu4W+h/G32
Vksum2y6f3M/iCe26YB9QcvfzZ4mG/dD5I/ZP92yX+n4mjf2e1/65lddPm3f
7swa86X8iT1E/QX7Lf8kXyYcerbfAqLAvj+XlW2d9Ueo+dfsPYN6NVRXfbef
2KoDFLpp37DouW6U12eoebftZco+9T+9+Mz+FYg7+549f4dTonfhXaj5D+xV
4w8v7v74ZD/YOLFH9pYOk5qjpv+wh9j32D7G+Rn7zBuf7P3A2p/Y70jtWCvP
dgPq/mf2B9qXRHxbtcweJPtl2XP7DXlT1nJzf4C656X9jL+3Urn8GByWm4MM
fGW/5mHe1G7Gp1D3vbb/JfnuYPLVT/Zg7eZv7TcfdP79p/4H1L3v7JfWCv08
v47JARLaH+wDPQILlr78Zz8a/qPhP5LDHwCxsTcQ
          "], {{{}, {}, 
            TagBox[{
              GrayLevel[0], 
              PointSize[
               NCache[
                Rational[7, 360], 0.019444444444444445`]], 
              Thickness[Tiny], 
              
              LineBox[{25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38,
                39, 40, 41, 42, 43, 44, 45, 46, 47, 48}]}, 
             Annotation[#, "Charting`Private`Tag#1"]& ]}, {
            TagBox[{
              GrayLevel[0], 
              PointSize[
               NCache[
                Rational[7, 360], 0.019444444444444445`]], 
              Thickness[Tiny], 
              
              PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16,
                17, 18, 19, 20, 21, 22, 23, 24, 49, 50, 51, 52, 53, 54, 55, 
               56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71,
                72}]}, Annotation[#, "Charting`Private`Tag#1"]& ], {}}}], {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", 
            GraphicsComplex[CompressedData["
1:eJxTTMoPSmViYGDwAGIQDQNrF0qufhb92T5FkTvyhNMye13Z2mWu4W+h/G32
Vksum2y6f3M/iCe26YB9QcvfzZ4mG/dD5I/ZP92yX+n4mjf2e1/65lddPm3f
7swa86X8iT1E/QX7Lf8kXyYcerbfAqLAvj+XlW2d9Ueo+dfsPYN6NVRXfbef
2KoDFLpp37DouW6U12eoebftZco+9T+9+Mz+FYg7+549f4dTonfhXaj5D+xV
4w8v7v74ZD/YOLFH9pYOk5qjpv+wh9j32D7G+Rn7zBuf7P3A2p/Y70jtWCvP
dgPq/mf2B9qXRHxbtcweJPtl2XP7DXlT1nJzf4C656X9jL+3Urn8GByWm4MM
fGW/5mHe1G7Gp1D3vbb/JfnuYPLVT/Zg7eZv7TcfdP79p/4H1L3v7JfWCv08
v47JARLaH+wDPQILlr78Zz8a/qPhP5LDHwCxsTcQ
             "], {{{}, {}, 
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  PointSize[
                   Rational[7, 360]], 
                  AbsoluteThickness[2], 
                  GrayLevel[0], 
                  Thickness[Tiny]], 
                 
                 Line[{25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38,
                   39, 40, 41, 42, 43, 44, 45, 46, 47, 48}]}, 
                "Charting`Private`Tag#1"]}, {
               Annotation[{
                 Directive[
                  PointSize[
                   Rational[7, 360]], 
                  AbsoluteThickness[2], 
                  GrayLevel[0], 
                  Thickness[Tiny]], 
                 
                 Point[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16,
                   17, 18, 19, 20, 21, 22, 23, 24, 49, 50, 51, 52, 53, 54, 55,
                   56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70,
                   71, 72}]}, "Charting`Private`Tag#1"], {}}}], <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{-0.075, 1.125}, {-0.9612278511776453, 
                2.585357614399714}}, "Frame" -> {{True, True}, {True, True}}, 
               "AxesOrigin" -> {0, 0}, 
               "ImageSize" -> {360, 257.14285714285717`}, 
               "Axes" -> {False, False}, "LabelStyle" -> {
                 GrayLevel[0], 
                 Directive[15]}, "AspectRatio" -> 0.7142857142857143, 
               "DefaultStyle" -> {
                 Directive[
                  PointSize[
                   Rational[7, 360]], 
                  AbsoluteThickness[2], 
                  GrayLevel[0], 
                  Thickness[Tiny]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   Identity[
                    Part[#, 1]], 
                   Identity[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {{{}, {}, 
                  Annotation[{
                    Hue[0.67, 0.6, 0.6], 
                    Directive[
                    PointSize[
                    Rational[7, 360]], 
                    AbsoluteThickness[2], 
                    GrayLevel[0], 
                    Thickness[Tiny]], 
                    Line[CompressedData["
1:eJxTTMoPSmViYGCQAGIQDQNrF0qufhb92T5FkTvyhNMye13Z2mWu4W+h/G32
Vksum2y6f3M/iCe26YB9QcvfzZ4mG/dD5I/ZP92yX+n4mjf2e1/65lddPm3f
7swa86X8iT1E/QX7Lf8kXyYcerbfAqLAvj+XlW2d9Ueo+dfsPYN6NVRXfbef
2KoDFLpp37DouW6U12eoebftZco+9T+9+Mz+FYg7+549f4dTonfhXaj5D+xV
4w8v7v74ZD/YOLFH9pYOk5qjpv+wh9j32D7G+Rn7zBuf7P3A2p/Y70jtWCvP
dgPq/mf2B9qXRHxbtcweJPtl2XP7DXlT1nJzf4C656X9jL+3Urn8GByWm4MM
fGW/5mHe1G7Gp1D3vbb/JfnuYPLVT/Zg7eZv7TcfdP79p/4H1L3v7JfWCv08
v47JARLaH+wDPQILlr78Zw8AymG+Gg==
                    "]]}, "Charting`Private`Tag#1"]}, {
                  Annotation[{
                    Directive[
                    PointSize[
                    Rational[7, 360]], 
                    AbsoluteThickness[2], 
                    GrayLevel[0], 
                    Thickness[Tiny]], {
                    Point[{0., 1.2099367793654026`}], 
                    Point[{0.043478260869565216`, 0.9169033290608347}], 
                    Point[{0.08695652173913043, -0.4042783275495513}], 
                    Point[{0.13043478260869565`, -0.06720410007757649}], 
                    Point[{0.17391304347826086`, 0.8960910490692667}], 
                    Point[{0.21739130434782608`, 0.6396428868557543}], 
                    Point[{0.2608695652173913, -0.7112278511776453}], 
                    Point[{0.30434782608695654`, 1.0770702586367837`}], 
                    Point[{0.34782608695652173`, 1.4790393432678164`}], 
                    Point[{0.391304347826087, 1.2056524079472695`}], 
                    Point[{0.43478260869565216`, 0.7131221591441235}], 
                    Point[{0.4782608695652174, 0.46003994463001247`}], 
                    Point[{0.5217391304347826, -0.6544855307101655}], 
                    Point[{0.5652173913043478, 1.536951555204736}], 
                    Point[{0.6086956521739131, 1.1778803165982117`}], 
                    Point[{0.6521739130434783, -0.3753737635284682}], 
                    Point[{0.6956521739130435, 0.0442730887609879}], 
                    Point[{0.7391304347826086, 1.0026966839276774`}], 
                    Point[{0.782608695652174, 2.0381057698684337`}], 
                    Point[{0.8260869565217391, 0.6564386290183868}], 
                    Point[{0.8695652173913043, 1.1770970893281842`}], 
                    Point[{0.9130434782608695, 1.5312471213365881`}], 
                    Point[{0.9565217391304348, 2.335357614399714}], 
                    Point[{1., 1.9320425403025363`}], 
                    Point[{0., 1.2099367793654026`}], 
                    Point[{0.043478260869565216`, 0.9169033290608347}], 
                    Point[{0.08695652173913043, -0.4042783275495513}], 
                    Point[{0.13043478260869565`, -0.06720410007757649}], 
                    Point[{0.17391304347826086`, 0.8960910490692667}], 
                    Point[{0.21739130434782608`, 0.6396428868557543}], 
                    Point[{0.2608695652173913, -0.7112278511776453}], 
                    Point[{0.30434782608695654`, 1.0770702586367837`}], 
                    Point[{0.34782608695652173`, 1.4790393432678164`}], 
                    Point[{0.391304347826087, 1.2056524079472695`}], 
                    Point[{0.43478260869565216`, 0.7131221591441235}], 
                    Point[{0.4782608695652174, 0.46003994463001247`}], 
                    Point[{0.5217391304347826, -0.6544855307101655}], 
                    Point[{0.5652173913043478, 1.536951555204736}], 
                    Point[{0.6086956521739131, 1.1778803165982117`}], 
                    Point[{0.6521739130434783, -0.3753737635284682}], 
                    Point[{0.6956521739130435, 0.0442730887609879}], 
                    Point[{0.7391304347826086, 1.0026966839276774`}], 
                    Point[{0.782608695652174, 2.0381057698684337`}], 
                    Point[{0.8260869565217391, 0.6564386290183868}], 
                    Point[{0.8695652173913043, 1.1770970893281842`}], 
                    Point[{0.9130434782608695, 1.5312471213365881`}], 
                    Point[{0.9565217391304348, 2.335357614399714}], 
                    Point[{1., 1.9320425403025363`}]}}, 
                   "Charting`Private`Tag#1"], {}}}, "GCFlag" -> True|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{-0.075, 1.125}, {-0.9612278511776453, 
               2.585357614399714}}, "Frame" -> {{True, True}, {True, True}}, 
              "AxesOrigin" -> {0, 0}, 
              "ImageSize" -> {360, 257.14285714285717`}, 
              "Axes" -> {False, False}, "LabelStyle" -> {
                GrayLevel[0], 
                Directive[15]}, "AspectRatio" -> 0.7142857142857143, 
              "DefaultStyle" -> {
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[2], 
                 GrayLevel[0], 
                 Thickness[Tiny]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {{{}, {}, 
                 Annotation[{
                   Hue[0.67, 0.6, 0.6], 
                   Directive[
                    PointSize[
                    Rational[7, 360]], 
                    AbsoluteThickness[2], 
                    GrayLevel[0], 
                    Thickness[Tiny]], 
                   Line[CompressedData["
1:eJxTTMoPSmViYGCQAGIQDQNrF0qufhb92T5FkTvyhNMye13Z2mWu4W+h/G32
Vksum2y6f3M/iCe26YB9QcvfzZ4mG/dD5I/ZP92yX+n4mjf2e1/65lddPm3f
7swa86X8iT1E/QX7Lf8kXyYcerbfAqLAvj+XlW2d9Ueo+dfsPYN6NVRXfbef
2KoDFLpp37DouW6U12eoebftZco+9T+9+Mz+FYg7+549f4dTonfhXaj5D+xV
4w8v7v74ZD/YOLFH9pYOk5qjpv+wh9j32D7G+Rn7zBuf7P3A2p/Y70jtWCvP
dgPq/mf2B9qXRHxbtcweJPtl2XP7DXlT1nJzf4C656X9jL+3Urn8GByWm4MM
fGW/5mHe1G7Gp1D3vbb/JfnuYPLVT/Zg7eZv7TcfdP79p/4H1L3v7JfWCv08
v47JARLaH+wDPQILlr78Zw8AymG+Gg==
                    "]]}, "Charting`Private`Tag#1"]}, {
                 Annotation[{
                   Directive[
                    PointSize[
                    Rational[7, 360]], 
                    AbsoluteThickness[2], 
                    GrayLevel[0], 
                    Thickness[Tiny]], {
                    Point[{0., 1.2099367793654026`}], 
                    Point[{0.043478260869565216`, 0.9169033290608347}], 
                    Point[{0.08695652173913043, -0.4042783275495513}], 
                    Point[{0.13043478260869565`, -0.06720410007757649}], 
                    Point[{0.17391304347826086`, 0.8960910490692667}], 
                    Point[{0.21739130434782608`, 0.6396428868557543}], 
                    Point[{0.2608695652173913, -0.7112278511776453}], 
                    Point[{0.30434782608695654`, 1.0770702586367837`}], 
                    Point[{0.34782608695652173`, 1.4790393432678164`}], 
                    Point[{0.391304347826087, 1.2056524079472695`}], 
                    Point[{0.43478260869565216`, 0.7131221591441235}], 
                    Point[{0.4782608695652174, 0.46003994463001247`}], 
                    Point[{0.5217391304347826, -0.6544855307101655}], 
                    Point[{0.5652173913043478, 1.536951555204736}], 
                    Point[{0.6086956521739131, 1.1778803165982117`}], 
                    Point[{0.6521739130434783, -0.3753737635284682}], 
                    Point[{0.6956521739130435, 0.0442730887609879}], 
                    Point[{0.7391304347826086, 1.0026966839276774`}], 
                    Point[{0.782608695652174, 2.0381057698684337`}], 
                    Point[{0.8260869565217391, 0.6564386290183868}], 
                    Point[{0.8695652173913043, 1.1770970893281842`}], 
                    Point[{0.9130434782608695, 1.5312471213365881`}], 
                    Point[{0.9565217391304348, 2.335357614399714}], 
                    Point[{1., 1.9320425403025363`}], 
                    Point[{0., 1.2099367793654026`}], 
                    Point[{0.043478260869565216`, 0.9169033290608347}], 
                    Point[{0.08695652173913043, -0.4042783275495513}], 
                    Point[{0.13043478260869565`, -0.06720410007757649}], 
                    Point[{0.17391304347826086`, 0.8960910490692667}], 
                    Point[{0.21739130434782608`, 0.6396428868557543}], 
                    Point[{0.2608695652173913, -0.7112278511776453}], 
                    Point[{0.30434782608695654`, 1.0770702586367837`}], 
                    Point[{0.34782608695652173`, 1.4790393432678164`}], 
                    Point[{0.391304347826087, 1.2056524079472695`}], 
                    Point[{0.43478260869565216`, 0.7131221591441235}], 
                    Point[{0.4782608695652174, 0.46003994463001247`}], 
                    Point[{0.5217391304347826, -0.6544855307101655}], 
                    Point[{0.5652173913043478, 1.536951555204736}], 
                    Point[{0.6086956521739131, 1.1778803165982117`}], 
                    Point[{0.6521739130434783, -0.3753737635284682}], 
                    Point[{0.6956521739130435, 0.0442730887609879}], 
                    Point[{0.7391304347826086, 1.0026966839276774`}], 
                    Point[{0.782608695652174, 2.0381057698684337`}], 
                    Point[{0.8260869565217391, 0.6564386290183868}], 
                    Point[{0.8695652173913043, 1.1770970893281842`}], 
                    Point[{0.9130434782608695, 1.5312471213365881`}], 
                    Point[{0.9565217391304348, 2.335357614399714}], 
                    Point[{1., 1.9320425403025363`}]}}, 
                  "Charting`Private`Tag#1"], {}}}, "GCFlag" -> True|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[
        GraphicsComplex[CompressedData["
1:eJxTTMoPSmViYGDwAGIQDQNrF0qufhb92T5FkTvyhNMye13Z2mWu4W+h/G32
Vksum2y6f3M/iCe26YB9QcvfzZ4mG/dD5I/ZP92yX+n4mjf2e1/65lddPm3f
7swa86X8iT1E/QX7Lf8kXyYcerbfAqLAvj+XlW2d9Ueo+dfsPYN6NVRXfbef
2KoDFLpp37DouW6U12eoebftZco+9T+9+Mz+FYg7+549f4dTonfhXaj5D+xV
4w8v7v74ZD/YOLFH9pYOk5qjpv+wh9j32D7G+Rn7zBuf7P3A2p/Y70jtWCvP
dgPq/mf2B9qXRHxbtcweJPtl2XP7DXlT1nJzf4C656X9jL+3Urn8GByWm4MM
fGW/5mHe1G7Gp1D3vbb/JfnuYPLVT/Zg7eZv7TcfdP79p/4H1L3v7JfWCv08
v47JARLaH+wDPQILlr78Zz8a/qPhP5LDHwCxsTcQ
         "], {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[7, 360]], 
              AbsoluteThickness[2], 
              GrayLevel[0], 
              Thickness[Tiny]], 
             Line[{25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39,
               40, 41, 42, 43, 44, 45, 46, 47, 48}]}, 
            "Charting`Private`Tag#1"]}, {
           Annotation[{
             Directive[
              PointSize[
               Rational[7, 360]], 
              AbsoluteThickness[2], 
              GrayLevel[0], 
              Thickness[Tiny]], 
             
             Point[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
               18, 19, 20, 21, 22, 23, 24, 49, 50, 51, 52, 53, 54, 55, 56, 57,
               58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72}]}, 
            "Charting`Private`Tag#1"], {}}}], <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-0.075, 1.125}, {-0.9612278511776453, 
            2.585357614399714}}, "Frame" -> {{True, True}, {True, True}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 257.14285714285717`}, 
           "Axes" -> {False, False}, "LabelStyle" -> {
             GrayLevel[0], 
             Directive[15]}, "AspectRatio" -> 0.7142857142857143, 
           "DefaultStyle" -> {
             Directive[
              PointSize[
               Rational[7, 360]], 
              AbsoluteThickness[2], 
              GrayLevel[0], 
              Thickness[Tiny]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {{{}, {}, 
              Annotation[{
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[2], 
                 GrayLevel[0], 
                 Thickness[Tiny]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGCQAGIQDQNrF0qufhb92T5FkTvyhNMye13Z2mWu4W+h/G32
Vksum2y6f3M/iCe26YB9QcvfzZ4mG/dD5I/ZP92yX+n4mjf2e1/65lddPm3f
7swa86X8iT1E/QX7Lf8kXyYcerbfAqLAvj+XlW2d9Ueo+dfsPYN6NVRXfbef
2KoDFLpp37DouW6U12eoebftZco+9T+9+Mz+FYg7+549f4dTonfhXaj5D+xV
4w8v7v74ZD/YOLFH9pYOk5qjpv+wh9j32D7G+Rn7zBuf7P3A2p/Y70jtWCvP
dgPq/mf2B9qXRHxbtcweJPtl2XP7DXlT1nJzf4C656X9jL+3Urn8GByWm4MM
fGW/5mHe1G7Gp1D3vbb/JfnuYPLVT/Zg7eZv7TcfdP79p/4H1L3v7JfWCv08
v47JARLaH+wDPQILlr78Zw8AymG+Gg==
                 "]]}, "Charting`Private`Tag#1"]}, {
              Annotation[{
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[2], 
                 GrayLevel[0], 
                 Thickness[Tiny]], {
                 Point[{0., 1.2099367793654026`}], 
                 Point[{0.043478260869565216`, 0.9169033290608347}], 
                 Point[{0.08695652173913043, -0.4042783275495513}], 
                 Point[{0.13043478260869565`, -0.06720410007757649}], 
                 Point[{0.17391304347826086`, 0.8960910490692667}], 
                 Point[{0.21739130434782608`, 0.6396428868557543}], 
                 Point[{0.2608695652173913, -0.7112278511776453}], 
                 Point[{0.30434782608695654`, 1.0770702586367837`}], 
                 Point[{0.34782608695652173`, 1.4790393432678164`}], 
                 Point[{0.391304347826087, 1.2056524079472695`}], 
                 Point[{0.43478260869565216`, 0.7131221591441235}], 
                 Point[{0.4782608695652174, 0.46003994463001247`}], 
                 Point[{0.5217391304347826, -0.6544855307101655}], 
                 Point[{0.5652173913043478, 1.536951555204736}], 
                 Point[{0.6086956521739131, 1.1778803165982117`}], 
                 Point[{0.6521739130434783, -0.3753737635284682}], 
                 Point[{0.6956521739130435, 0.0442730887609879}], 
                 Point[{0.7391304347826086, 1.0026966839276774`}], 
                 Point[{0.782608695652174, 2.0381057698684337`}], 
                 Point[{0.8260869565217391, 0.6564386290183868}], 
                 Point[{0.8695652173913043, 1.1770970893281842`}], 
                 Point[{0.9130434782608695, 1.5312471213365881`}], 
                 Point[{0.9565217391304348, 2.335357614399714}], 
                 Point[{1., 1.9320425403025363`}], 
                 Point[{0., 1.2099367793654026`}], 
                 Point[{0.043478260869565216`, 0.9169033290608347}], 
                 Point[{0.08695652173913043, -0.4042783275495513}], 
                 Point[{0.13043478260869565`, -0.06720410007757649}], 
                 Point[{0.17391304347826086`, 0.8960910490692667}], 
                 Point[{0.21739130434782608`, 0.6396428868557543}], 
                 Point[{0.2608695652173913, -0.7112278511776453}], 
                 Point[{0.30434782608695654`, 1.0770702586367837`}], 
                 Point[{0.34782608695652173`, 1.4790393432678164`}], 
                 Point[{0.391304347826087, 1.2056524079472695`}], 
                 Point[{0.43478260869565216`, 0.7131221591441235}], 
                 Point[{0.4782608695652174, 0.46003994463001247`}], 
                 Point[{0.5217391304347826, -0.6544855307101655}], 
                 Point[{0.5652173913043478, 1.536951555204736}], 
                 Point[{0.6086956521739131, 1.1778803165982117`}], 
                 Point[{0.6521739130434783, -0.3753737635284682}], 
                 Point[{0.6956521739130435, 0.0442730887609879}], 
                 Point[{0.7391304347826086, 1.0026966839276774`}], 
                 Point[{0.782608695652174, 2.0381057698684337`}], 
                 Point[{0.8260869565217391, 0.6564386290183868}], 
                 Point[{0.8695652173913043, 1.1770970893281842`}], 
                 Point[{0.9130434782608695, 1.5312471213365881`}], 
                 Point[{0.9565217391304348, 2.335357614399714}], 
                 Point[{1., 1.9320425403025363`}]}}, 
               "Charting`Private`Tag#1"], {}}}, "GCFlag" -> True|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            GrayLevel[0], 
            AbsoluteThickness[2], 
            Opacity[1.], 
            LineBox[CompressedData["
1:eJwVkHs00wsAx71uKQd5xF2is0hJRZKS6luRCksIeTslFSWVSw+vOVYq4nRU
MnlEeiyWV6fQk3RzZGKaxLAtzYyfxX6y7rXb/eNzPn9/PtSDJ70Pq6moqNB+
87/dDos/vR7x3arF5Hv8VLZDw3lR7ADFHmqFB7qrtThYV5RXUENxwUxxZ8gJ
Yw7cP/Kq71D2Q1zeEiNYw4F/xPSL65QIvKuuzGkL4aDf5pJzFiUOKa3J3OIG
DooXel68QkmHIlG3ssypA3TNmuWXKbmIecxeT5vuwIGAEvaErAyDkUwj22ud
0FLSg3eZsRFZQbosns/FMq9xcdPVWiQuSr2Vm9yNhHZH5E09x2JhbUOhPg/G
tXp8VdVX6NgQsLr6ag+eCpzbOJvfQkf8INbfohdvo+6YBEib0ffSsiej7ivk
llt0K068RyPVMKvJuh9qM6wFJstasWLwsUHOGz4clOFPfSrb4HOjd9LObBBt
6fbtLSs56P0oJ4S8QSzJGZ15ON6B5bXD3JCSIYxOD/C7bTuRFJ4dHhwiQJmk
oVXnWhdu12t3m1sJoWN6nxCJuPhneWnQWpkQmcfqIostPuNY0ERGE0sEchtL
dDSFB+ZmgyKz+G+Is2uuNWrqAU84FjRrN4yByuarn6i96NlYqHpfOYxfUVym
1fmvoJYcfn7j7++w3j53NrKhD3EckfG8dDF23aUeqTLmI5PlGLbTcwQJpmFL
h4IHUEFzpc3RlmCV1FeLRxuEkXoUTfu9BAa6E5rNikHsjDzk0J8zCo1XTLZ5
wRCSsg1b1tKkiLZv+DLPXYDzkcytnpQxsPYcLH5JCvB6n+OH6qExyEcXLRi+
KYSuarYiv2AcdT671HNdRDAPqzf0OEIgZTejqHZYhOI37ZJt+hOg9rv1lDK+
waffnTsbM4FNG9JzKb87xZx1diVdEwg248yodg0j7V6CkLFWBnlrliCW/h1K
L8t5nrdkyNMIjfO2EIM+ZJsWSMpgwK+7q9YsRrnCVeOyzw/8kUTf73hqBGzJ
ewXz2Q+oPAxlC/QlaHhR5iIzmsTpfHaW/lsJWEekatZJk3hhnaGpFzMKMNF6
aWgSem6nV6XpSMGrGhdZYgp9qzu6zjVK4V2kGfeobApPCmEhCh1D58lkv1h1
OULYDnqms78/fFBuDwiXI5VRQu97NI5fitESy3dyVIhNmToeBObo2vs6mJPI
uMMI5+8l0GUj8u21IBHhPbas0otA8b5cv2RLEosbG5/Q/Ak4XZ/yb7EicSU7
qCXzIIGTC+sC/WxJHHW4LZt/jkCPiUN4/BYSS9MNd88tJ/Bwxcbop/4kZjcm
avMeEEjYI44ODCDxZUzYWc4i4ByVd3w2kESOf02IaxWBftbPE66hJJQrvc8w
Ggno2zyP/RxBou9TdqF6F4EL6zfFk6dIPLs4fairm8BuP0l8/hkSuU5hVqU9
BBYm5Cds/YuE+701tTv4BNjPFGcvniVRf/bjB/oIAZFTwwWjFBI3V6/P9pIS
qAqOTqxPJXFKULCfShBITjJJCk0jscLj+MDrKQJ/vrqQXM4goaHKLcuZJvBt
wDrF7RKJwTqnqHAFgRqVvpTxDBKNUaU2tv8SSKVmpl6/QuLWEi25UkmAtmMz
3SGTxH+e137V
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]], 
                Line[CompressedData["
1:eJwVkHs00wsAx71uKQd5xF2is0hJRZKS6luRCksIeTslFSWVSw+vOVYq4nRU
MnlEeiyWV6fQk3RzZGKaxLAtzYyfxX6y7rXb/eNzPn9/PtSDJ70Pq6moqNB+
87/dDos/vR7x3arF5Hv8VLZDw3lR7ADFHmqFB7qrtThYV5RXUENxwUxxZ8gJ
Yw7cP/Kq71D2Q1zeEiNYw4F/xPSL65QIvKuuzGkL4aDf5pJzFiUOKa3J3OIG
DooXel68QkmHIlG3ssypA3TNmuWXKbmIecxeT5vuwIGAEvaErAyDkUwj22ud
0FLSg3eZsRFZQbosns/FMq9xcdPVWiQuSr2Vm9yNhHZH5E09x2JhbUOhPg/G
tXp8VdVX6NgQsLr6ag+eCpzbOJvfQkf8INbfohdvo+6YBEib0ffSsiej7ivk
llt0K068RyPVMKvJuh9qM6wFJstasWLwsUHOGz4clOFPfSrb4HOjd9LObBBt
6fbtLSs56P0oJ4S8QSzJGZ15ON6B5bXD3JCSIYxOD/C7bTuRFJ4dHhwiQJmk
oVXnWhdu12t3m1sJoWN6nxCJuPhneWnQWpkQmcfqIostPuNY0ERGE0sEchtL
dDSFB+ZmgyKz+G+Is2uuNWrqAU84FjRrN4yByuarn6i96NlYqHpfOYxfUVym
1fmvoJYcfn7j7++w3j53NrKhD3EckfG8dDF23aUeqTLmI5PlGLbTcwQJpmFL
h4IHUEFzpc3RlmCV1FeLRxuEkXoUTfu9BAa6E5rNikHsjDzk0J8zCo1XTLZ5
wRCSsg1b1tKkiLZv+DLPXYDzkcytnpQxsPYcLH5JCvB6n+OH6qExyEcXLRi+
KYSuarYiv2AcdT671HNdRDAPqzf0OEIgZTejqHZYhOI37ZJt+hOg9rv1lDK+
waffnTsbM4FNG9JzKb87xZx1diVdEwg248yodg0j7V6CkLFWBnlrliCW/h1K
L8t5nrdkyNMIjfO2EIM+ZJsWSMpgwK+7q9YsRrnCVeOyzw/8kUTf73hqBGzJ
ewXz2Q+oPAxlC/QlaHhR5iIzmsTpfHaW/lsJWEekatZJk3hhnaGpFzMKMNF6
aWgSem6nV6XpSMGrGhdZYgp9qzu6zjVK4V2kGfeobApPCmEhCh1D58lkv1h1
OULYDnqms78/fFBuDwiXI5VRQu97NI5fitESy3dyVIhNmToeBObo2vs6mJPI
uMMI5+8l0GUj8u21IBHhPbas0otA8b5cv2RLEosbG5/Q/Ak4XZ/yb7EicSU7
qCXzIIGTC+sC/WxJHHW4LZt/jkCPiUN4/BYSS9MNd88tJ/Bwxcbop/4kZjcm
avMeEEjYI44ODCDxZUzYWc4i4ByVd3w2kESOf02IaxWBftbPE66hJJQrvc8w
Ggno2zyP/RxBou9TdqF6F4EL6zfFk6dIPLs4fairm8BuP0l8/hkSuU5hVqU9
BBYm5Cds/YuE+701tTv4BNjPFGcvniVRf/bjB/oIAZFTwwWjFBI3V6/P9pIS
qAqOTqxPJXFKULCfShBITjJJCk0jscLj+MDrKQJ/vrqQXM4goaHKLcuZJvBt
wDrF7RKJwTqnqHAFgRqVvpTxDBKNUaU2tv8SSKVmpl6/QuLWEi25UkmAtmMz
3SGTxH+e137V
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 1}, {0.24218658212085872`, 
                1.4092316673524181`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0.24218658212085925`}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 1}, {0.24218658212085872`, 
               1.4092316673524181`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0.24218658212085925`}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                GrayLevel[0]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             GrayLevel[0]], 
            Line[CompressedData["
1:eJwVkHs00wsAx71uKQd5xF2is0hJRZKS6luRCksIeTslFSWVSw+vOVYq4nRU
MnlEeiyWV6fQk3RzZGKaxLAtzYyfxX6y7rXb/eNzPn9/PtSDJ70Pq6moqNB+
87/dDos/vR7x3arF5Hv8VLZDw3lR7ADFHmqFB7qrtThYV5RXUENxwUxxZ8gJ
Yw7cP/Kq71D2Q1zeEiNYw4F/xPSL65QIvKuuzGkL4aDf5pJzFiUOKa3J3OIG
DooXel68QkmHIlG3ssypA3TNmuWXKbmIecxeT5vuwIGAEvaErAyDkUwj22ud
0FLSg3eZsRFZQbosns/FMq9xcdPVWiQuSr2Vm9yNhHZH5E09x2JhbUOhPg/G
tXp8VdVX6NgQsLr6ag+eCpzbOJvfQkf8INbfohdvo+6YBEib0ffSsiej7ivk
llt0K068RyPVMKvJuh9qM6wFJstasWLwsUHOGz4clOFPfSrb4HOjd9LObBBt
6fbtLSs56P0oJ4S8QSzJGZ15ON6B5bXD3JCSIYxOD/C7bTuRFJ4dHhwiQJmk
oVXnWhdu12t3m1sJoWN6nxCJuPhneWnQWpkQmcfqIostPuNY0ERGE0sEchtL
dDSFB+ZmgyKz+G+Is2uuNWrqAU84FjRrN4yByuarn6i96NlYqHpfOYxfUVym
1fmvoJYcfn7j7++w3j53NrKhD3EckfG8dDF23aUeqTLmI5PlGLbTcwQJpmFL
h4IHUEFzpc3RlmCV1FeLRxuEkXoUTfu9BAa6E5rNikHsjDzk0J8zCo1XTLZ5
wRCSsg1b1tKkiLZv+DLPXYDzkcytnpQxsPYcLH5JCvB6n+OH6qExyEcXLRi+
KYSuarYiv2AcdT671HNdRDAPqzf0OEIgZTejqHZYhOI37ZJt+hOg9rv1lDK+
waffnTsbM4FNG9JzKb87xZx1diVdEwg248yodg0j7V6CkLFWBnlrliCW/h1K
L8t5nrdkyNMIjfO2EIM+ZJsWSMpgwK+7q9YsRrnCVeOyzw/8kUTf73hqBGzJ
ewXz2Q+oPAxlC/QlaHhR5iIzmsTpfHaW/lsJWEekatZJk3hhnaGpFzMKMNF6
aWgSem6nV6XpSMGrGhdZYgp9qzu6zjVK4V2kGfeobApPCmEhCh1D58lkv1h1
OULYDnqms78/fFBuDwiXI5VRQu97NI5fitESy3dyVIhNmToeBObo2vs6mJPI
uMMI5+8l0GUj8u21IBHhPbas0otA8b5cv2RLEosbG5/Q/Ak4XZ/yb7EicSU7
qCXzIIGTC+sC/WxJHHW4LZt/jkCPiUN4/BYSS9MNd88tJ/Bwxcbop/4kZjcm
avMeEEjYI44ODCDxZUzYWc4i4ByVd3w2kESOf02IaxWBftbPE66hJJQrvc8w
Ggno2zyP/RxBou9TdqF6F4EL6zfFk6dIPLs4fairm8BuP0l8/hkSuU5hVqU9
BBYm5Cds/YuE+701tTv4BNjPFGcvniVRf/bjB/oIAZFTwwWjFBI3V6/P9pIS
qAqOTqxPJXFKULCfShBITjJJCk0jscLj+MDrKQJ/vrqQXM4goaHKLcuZJvBt
wDrF7RKJwTqnqHAFgRqVvpTxDBKNUaU2tv8SSKVmpl6/QuLWEi25UkmAtmMz
3SGTxH+e137V
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 1}, {0.24218658212085872`, 
            1.4092316673524181`}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, 0.24218658212085925`}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             GrayLevel[0]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            GrayLevel[0], 
            AbsoluteThickness[2], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6F2+e93SP74f85+gah/W5dkiz2M38ix
Wb1TcgqcHxG5cP2Hj0vgfO7/jTHucuvhfNXAdy8Od2+B88vPWdrP+LITzhff
IniPkXE/nL/tkfOZ8zaH4PxDWXOlI98cgfO/qtnyr809Ducz/VwtIK16Cs43
+5+wLXjdGTj/TIvJuWNa5+F8+Qmvf658dwHOf/39/r2rBpfg/CWvdp/i67sM
5/PJLn//5MkVOL8nc2vaApVrcP43h9VPMuqvw/klRke2iB2+AeffX3ek+6Li
LTj/d9aV2ZpVt+F8bUf2f2m778D57osU0zeK30OEl2y80sOY+3C+zptQ7uu+
D+B8Yf4PHEd+Ifgs+2evV57zEM7PNtl9k9P7EZy/2jNpwb5vCP7X11ICz6Y9
hvO3BrszT3F5AufXe7TO3/IMwVe863VjcetTON/KvGWKpNEzOD9G7vxPxssI
/tdTvY8KGp/D+TNY4kqCVF4g3H9v6yKmIwg+a21jiGXhSzifYWXc+kdCr+D8
olnre4UOIfh7tTs4BPNew/mCXkU6TXxv4Pw7uhcuV+5B8DfMs1d5EvcWzo9d
byYo+w/Bb2hd2Hhn1Ts4f+0L2dl8Pu/hfKUWEQ/2ZQj+dHnur///I/gA2N3i
Vw==
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 GrayLevel[0]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6F2+e93SP74f85+gah/W5dkiz2M38ix
Wb1TcgqcHxG5cP2Hj0vgfO7/jTHucuvhfNXAdy8Od2+B88vPWdrP+LITzhff
IniPkXE/nL/tkfOZ8zaH4PxDWXOlI98cgfO/qtnyr809Ducz/VwtIK16Cs43
+5+wLXjdGTj/TIvJuWNa5+F8+Qmvf658dwHOf/39/r2rBpfg/CWvdp/i67sM
5/PJLn//5MkVOL8nc2vaApVrcP43h9VPMuqvw/klRke2iB2+AeffX3ek+6Li
LTj/d9aV2ZpVt+F8bUf2f2m778D57osU0zeK30OEl2y80sOY+3C+zptQ7uu+
D+B8Yf4PHEd+Ifgs+2evV57zEM7PNtl9k9P7EZy/2jNpwb5vCP7X11ICz6Y9
hvO3BrszT3F5AufXe7TO3/IMwVe863VjcetTON/KvGWKpNEzOD9G7vxPxssI
/tdTvY8KGp/D+TNY4kqCVF4g3H9v6yKmIwg+a21jiGXhSzifYWXc+kdCr+D8
olnre4UOIfh7tTs4BPNew/mCXkU6TXxv4Pw7uhcuV+5B8DfMs1d5EvcWzo9d
byYo+w/Bb2hd2Hhn1Ts4f+0L2dl8Pu/hfKUWEQ/2ZQj+dHnur///I/gA2N3i
Vw==
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 1}, {0., 0.4843731166072222}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 GrayLevel[0]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 1}, {0., 0.4843731166072222}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                GrayLevel[0]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             GrayLevel[0]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6F2+e93SP74f85+gah/W5dkiz2M38ix
Wb1TcgqcHxG5cP2Hj0vgfO7/jTHucuvhfNXAdy8Od2+B88vPWdrP+LITzhff
IniPkXE/nL/tkfOZ8zaH4PxDWXOlI98cgfO/qtnyr809Ducz/VwtIK16Cs43
+5+wLXjdGTj/TIvJuWNa5+F8+Qmvf658dwHOf/39/r2rBpfg/CWvdp/i67sM
5/PJLn//5MkVOL8nc2vaApVrcP43h9VPMuqvw/klRke2iB2+AeffX3ek+6Li
LTj/d9aV2ZpVt+F8bUf2f2m778D57osU0zeK30OEl2y80sOY+3C+zptQ7uu+
D+B8Yf4PHEd+Ifgs+2evV57zEM7PNtl9k9P7EZy/2jNpwb5vCP7X11ICz6Y9
hvO3BrszT3F5AufXe7TO3/IMwVe863VjcetTON/KvGWKpNEzOD9G7vxPxssI
/tdTvY8KGp/D+TNY4kqCVF4g3H9v6yKmIwg+a21jiGXhSzifYWXc+kdCr+D8
olnre4UOIfh7tTs4BPNew/mCXkU6TXxv4Pw7uhcuV+5B8DfMs1d5EvcWzo9d
byYo+w/Bb2hd2Hhn1Ts4f+0L2dl8Pu/hfKUWEQ/2ZQj+dHnur///I/gA2N3i
Vw==
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 1}, {0., 0.4843731166072222}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             GrayLevel[0]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            GrayLevel[0], 
            AbsoluteThickness[2], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            FaceForm[
             Opacity[0.3]], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQDQEf7PPf75D88f+cPYyvs7xmyhLrC3D+gmsyMr7f
EXzhiRx/9fsuwfkzrydry3BdgfPXu7ytnVJ3Fc7351VaNE/oOpzPlHRMeFP3
DTjfQUgsPFzlFpzP93Lyvo6tt+H8996NxYe178L5UVxSv/oP3oPzc7QEnxvJ
PYDzPyfpPH58HcG395Q9EbvwIZw/9evR4JjYR3D+Bn+XE8qajxH+23vTz/Aj
gt/wQa3m8OoncP6mi56T5MqewvlvK1T8/xk9g/Pfnb3yZdl/BN/cbM6aqSee
w/mdKdLcnC0v4PyFDgVBrv4v4fxDj2oc2HhfwfnaMxY48B5H8CN/z9S8O+E1
nD9RxXunoe8bOL/v90VDf8m3cP7lp/l7Nj1E8JWmHX07a847ON/sywd2n/T3
cL4WT9YTB6EPcP5d9edn/+Uh+EVS57UXXkbweT4I3W01/Ijw35yDTP7TEXwu
nTPVUd8QfH3XR387gj8hwsc0+cvsHQi+C4eD3Uexz3C+8ab2P1q1CP6xp7cO
tz9E8OP+dN5Ts/8C5998uTh31RIEP3KXZEAB81c4v1ZktnVkAoLf7No+W+0o
gt8Xed7PTPkbnL9cwyJ7WziCf+D7gnaznm/2AKmeEvo=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 Dashing[{Small, Small}], 
                 GrayLevel[0]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQDQEf7PPf75D88f+cPYyvs7xmyhLrC3D+gmsyMr7f
EXzhiRx/9fsuwfkzrydry3BdgfPXu7ytnVJ3Fc7351VaNE/oOpzPlHRMeFP3
DTjfQUgsPFzlFpzP93Lyvo6tt+H8996NxYe178L5UVxSv/oP3oPzc7QEnxvJ
PYDzPyfpPH58HcG395Q9EbvwIZw/9evR4JjYR3D+Bn+XE8qajxH+23vTz/Aj
gt/wQa3m8OoncP6mi56T5MqewvlvK1T8/xk9g/Pfnb3yZdl/BN/cbM6aqSee
w/mdKdLcnC0v4PyFDgVBrv4v4fxDj2oc2HhfwfnaMxY48B5H8CN/z9S8O+E1
nD9RxXunoe8bOL/v90VDf8m3cP7lp/l7Nj1E8JWmHX07a847ON/sywd2n/T3
cL4WT9YTB6EPcP5d9edn/+Uh+EVS57UXXkbweT4I3W01/Ijw35yDTP7TEXwu
nTPVUd8QfH3XR387gj8hwsc0+cvsHQi+C4eD3Uexz3C+8ab2P1q1CP6xp7cO
tz9E8OP+dN5Ts/8C5998uTh31RIEP3KXZEAB81c4v1ZktnVkAoLf7No+W+0o
gt8Xed7PTPkbnL9cwyJ7WziCf+D7gnaznm/2AKmeEvo=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0., 2.}, {0.2421865583036111, 
               1.4092316911696656`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0.2421865583036111}, 
              "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 Dashing[{Small, Small}], 
                 GrayLevel[0]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> Identity, 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ParametricPlot, "GroupHighlight" -> 
              False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0., 2.}, {0.2421865583036111, 
              1.4092316911696656`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0.2421865583036111}, 
             "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Dashing[{Small, Small}], 
                GrayLevel[0]]}, 
             "HighlightLabelingFunctions" -> <|
              "CoordinatesToolOptions" -> Identity, 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ParametricPlot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             FaceForm[
              Opacity[0.3]], 
             Dashing[{Small, Small}], 
             GrayLevel[0]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQDQEf7PPf75D88f+cPYyvs7xmyhLrC3D+gmsyMr7f
EXzhiRx/9fsuwfkzrydry3BdgfPXu7ytnVJ3Fc7351VaNE/oOpzPlHRMeFP3
DTjfQUgsPFzlFpzP93Lyvo6tt+H8996NxYe178L5UVxSv/oP3oPzc7QEnxvJ
PYDzPyfpPH58HcG395Q9EbvwIZw/9evR4JjYR3D+Bn+XE8qajxH+23vTz/Aj
gt/wQa3m8OoncP6mi56T5MqewvlvK1T8/xk9g/Pfnb3yZdl/BN/cbM6aqSee
w/mdKdLcnC0v4PyFDgVBrv4v4fxDj2oc2HhfwfnaMxY48B5H8CN/z9S8O+E1
nD9RxXunoe8bOL/v90VDf8m3cP7lp/l7Nj1E8JWmHX07a847ON/sywd2n/T3
cL4WT9YTB6EPcP5d9edn/+Uh+EVS57UXXkbweT4I3W01/Ijw35yDTP7TEXwu
nTPVUd8QfH3XR387gj8hwsc0+cvsHQi+C4eD3Uexz3C+8ab2P1q1CP6xp7cO
tz9E8OP+dN5Ts/8C5998uTh31RIEP3KXZEAB81c4v1ZktnVkAoLf7No+W+0o
gt8Xed7PTPkbnL9cwyJ7WziCf+D7gnaznm/2AKmeEvo=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0., 2.}, {0.2421865583036111, 
           1.4092316911696656`}}, "Frame" -> {{False, False}, {False, False}},
           "AxesOrigin" -> {0, 0.2421865583036111}, "ImageSize" -> {360, 432},
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
          Automatic, "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             FaceForm[
              Opacity[0.3]], 
             Dashing[{Small, Small}], 
             GrayLevel[0]]}, 
          "HighlightLabelingFunctions" -> <|
           "CoordinatesToolOptions" -> Identity, 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ParametricPlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"]]}, AspectRatio -> 0.7142857142857143, 
    Axes -> {False, False}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
    DisplayFunction -> Identity, Epilog -> {{
       ArrowBox[
        NCache[{{
           Rational[11, 20], -0.007813441696388895}, {
          1, -0.007813441696388895}}, {{0.55, -0.007813441696388895}, {
          1, -0.007813441696388895}}]]}, {
       ArrowBox[
        NCache[{{
           Rational[9, 20], -0.007813441696388895}, {
          0, -0.007813441696388895}}, {{0.45, -0.007813441696388895}, {
          0, -0.007813441696388895}}]]}, {
       InsetBox[
        FormBox[
         StyleBox["\"1.0\"", 15, StripOnInput -> False], TraditionalForm], 
        NCache[{
          Rational[1, 2], -0.007813441696388895}, {
         0.5, -0.007813441696388895}]]}, {
       ArrowBox[{{1.055, 1.0257091247366383`}, {1.055, 
        1.4092316911696656`}}]}, {
       ArrowBox[{{1.055, 0.6257091247366384}, {1.055, 0.2421865583036111}}]}, {
       InsetBox[
        FormBox[
         StyleBox["1.2000000000000002`", 15, StripOnInput -> False], 
         TraditionalForm], {1.055, 0.8257091247366384}]}}, 
    Frame -> {{True, True}, {True, True}}, 
    FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> {{
       GrayLevel[0], 
       Thickness[Large]}, {
       GrayLevel[0], 
       Thickness[Large]}, {
       GrayLevel[0], 
       Thickness[Large]}, {
       GrayLevel[0], 
       Thickness[Large]}}, 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], LabelStyle -> {
      GrayLevel[0], 
      Directive[15]}, 
    Method -> {
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
        Directive[
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.571589, 0.586483, 0.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
      "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
      "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
      "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )}}, 
    PlotRange -> {{-0.075, 1.125}, {-0.9612278511776453, 2.585357614399714}}, 
    PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
    Ticks -> {Automatic, Automatic}, TicksStyle -> {
      GrayLevel[0], 
      Directive[15]}], 
   "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], StyleBox[\\\"k\\\", \
\\\"TI\\\"]], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"x_k\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
   "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], StyleBox[\\\"k\\\", \
\\\"TI\\\"]], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"y_k\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\""},
  "Labeled",
  DisplayFunction->(GridBox[{{
      ItemBox[
       RotationBox[#3, BoxRotation -> 1.5707963267948966`], BaseStyle -> 
       Directive[20], DefaultBaseStyle -> "LabeledLabel"], 
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline, ImageSize -> 350], DefaultBaseStyle -> 
        "Labeled"], "SkipImageSizeLevel"]}, {"", 
      ItemBox[#2, BaseStyle -> Directive[20], DefaultBaseStyle -> 
       "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, 
    GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
    BaselinePosition -> {1, 2}]& ),
  InterpretationFunction->(RowBox[{"Labeled", "[", 
     RowBox[{#, ",", 
       RowBox[{"{", 
         RowBox[{#2, ",", #3}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{"Bottom", ",", "Left"}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{"RotateLabel", "\[Rule]", "True"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "20", "]"}]}], ",", 
           RowBox[{"ImageSize", "\[Rule]", "350"}]}], "}"}]}], 
     "]"}]& )]], "Output",
 CellChangeTimes->{
  3.940081784266788*^9, 3.940082334510639*^9, 3.940082367212193*^9, 
   3.940082420085486*^9, 3.940082483847252*^9, 3.94008825349035*^9, 
   3.940956805829011*^9, 3.94095711192699*^9, {3.940959212382206*^9, 
   3.940959307926979*^9}, 3.940959626333787*^9},
 CellLabel->
  "Out[373]=",ExpressionUUID->"27481ae7-90d1-47f3-aed1-df066b2af29b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Remove", " ", "sample", " ", "mean", " ", "from", " ", 
    SubscriptBox["y", "k"], " ", 
    RowBox[{"values", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ysubtractmean", "=", 
     RowBox[{"y", "-", 
      RowBox[{
       FractionBox["1", "n"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        RowBox[{"y", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}]}]}]}], ";"}], "  ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Rather", " ", "than", " ", "keep", " ", "the", " ", "numerical", " ", 
      SubscriptBox["x", "k"], " ", "values"}], ",", " ", 
     RowBox[{
      RowBox[{
      "we", " ", "assign", " ", "the", " ", "corresponding", " ", "integer"}],
       "-", 
      RowBox[{"valued", " ", 
       RowBox[{"k", ":"}]}]}]}], " ", "*)"}], 
   RowBox[{
    RowBox[{"DataPointsXinteger", " ", "=", 
     RowBox[{"Partition", "[", 
      RowBox[{
       RowBox[{"Riffle", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n", ",", "1"}], "}"}]}], "]"}], ",", 
         "ysubtractmean"}], "]"}], ",", "2"}], "]"}]}], ";"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.940088213084697*^9, 3.940088213325905*^9}, {
  3.940092262427644*^9, 3.940092282797216*^9}},
 CellLabel->
  "In[287]:=",ExpressionUUID->"8a73888f-be5a-4377-8c4e-4a21891d92e9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Fig1b", "=", 
  RowBox[{"Labeled", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{"ListLinePlot", "[", "\[IndentingNewLine]", 
      RowBox[{"DataPointsXinteger", ",", " ", "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Thin"}], "}"}]}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"AspectRatio", "->", 
        RowBox[{"1", "/", "1.4"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Mesh", "->", "Full"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Axes", "->", "False"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Frame", "->", "True"}], ",", "\[IndentingNewLine]", 
       RowBox[{"FrameStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Black", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"TicksStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Directive", "[", "15", "]"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"LabelStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Directive", "[", "15", "]"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"FrameTicks", "->", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{"Automatic", ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{"i", ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "0", ",", "n", ",", "4"}], "}"}]}], "]"}], 
            ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"Round", "[", 
                 RowBox[{
                  RowBox[{"i", "/", "n"}], ",", "0.1"}], "]"}]}], "}"}], ",", 
              
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"n", "-", "1"}], ")"}]}], ",", "n", ",", 
                RowBox[{"n", "/", "5"}]}], "}"}]}], "]"}]}], "}"}]}], 
         "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"PlotRange", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", "1"}], ",", 
            RowBox[{"n", "+", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Min", "[", "ysubtractmean", "]"}], "-", 
             RowBox[{"5", "e"}]}], ",", 
            RowBox[{
             RowBox[{"Max", "[", "ysubtractmean", "]"}], "+", 
             RowBox[{"5", "e"}]}]}], "}"}]}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
StyleBox[\"k\", \"TI\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"k\
\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", ",", 
      "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"y\", \"TI\"], 
StyleBox[\"k\", \"TI\"]], TraditionalForm], \"errors\" -> {}, \"input\" -> \
\"y_{k}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)-\!\(\*TemplateBox[<|\"boxes\" -> \
FormBox[
OverscriptBox[
StyleBox[\"y\", \"TI\"], \"_\"], TraditionalForm], \"errors\" -> {}, \
\"input\" -> \"\\\\bar{y}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", ",", 
      "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"x\", \"TI\"], 
StyleBox[\"k\", \"TI\"]], TraditionalForm], \"errors\" -> {}, \"input\" -> \
\"x_{k}\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "}"}],
     ",", 
    RowBox[{"{", 
     RowBox[{"Bottom", ",", "Left", ",", "Top"}], "}"}], ",", 
    RowBox[{"RotateLabel", "->", "True"}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "20", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "350"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.931118437922418*^9, 3.931118452728948*^9}, {
   3.931118541636046*^9, 3.9311185576028957`*^9}, {3.931118632076301*^9, 
   3.931118654743993*^9}, {3.9311187265938587`*^9, 3.931118752894424*^9}, {
   3.9311187880525217`*^9, 3.931118812738101*^9}, {3.931118848771554*^9, 
   3.9311188495818977`*^9}, {3.931118926486691*^9, 3.9311190682524014`*^9}, {
   3.931119106057472*^9, 3.931119124228856*^9}, {3.931119170445531*^9, 
   3.9311191834785013`*^9}, {3.931119235831379*^9, 3.931119262512694*^9}, {
   3.9311193108532877`*^9, 3.931119356286866*^9}, {3.931119405525395*^9, 
   3.9311194335865297`*^9}, {3.931119507849063*^9, 3.931119508462953*^9}, {
   3.9311195547787857`*^9, 3.931119567781708*^9}, {3.93119109814058*^9, 
   3.931191101659052*^9}, {3.931192829578917*^9, 3.931192834250156*^9}, {
   3.931270480366727*^9, 3.931270501452203*^9}, {3.931271098955103*^9, 
   3.931271102629697*^9}, {3.931271254654182*^9, 3.9312713139159193`*^9}, {
   3.931271362321089*^9, 3.931271446453785*^9}, {3.931271802199545*^9, 
   3.9312718306527977`*^9}, {3.9312719426354713`*^9, 
   3.9312719496239033`*^9}, {3.9312720230113373`*^9, 3.931272031360755*^9}, {
   3.93127210365362*^9, 3.931272179269641*^9}, {3.9312752498327093`*^9, 
   3.931275257645277*^9}, {3.931279036504394*^9, 3.93127905268996*^9}, {
   3.931279214572628*^9, 3.931279218180361*^9}, {3.93128351470147*^9, 
   3.931283515073995*^9}, {3.931284036998477*^9, 3.9312840378687353`*^9}, {
   3.940082755373534*^9, 3.940082755775888*^9}, {3.940085711289825*^9, 
   3.940085718749543*^9}, 3.9400881893940783`*^9, 3.940088221318933*^9, {
   3.940092302709668*^9, 3.940092306278818*^9}, 3.9409593290590487`*^9},
 CellLabel->
  "In[360]:=",ExpressionUUID->"6eeb6173-a46d-4e34-898b-8b68ef00519a"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, 
     InterpretationBox[{
       TagBox[
        GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDwAGIQDQEf7BOit03Tn37DHirgIGGjcbchYjuUz+Hw5POC
IPZ1n/dD+AIOFsfCD+6b9AbKF3G48dNmfw/LJqh6CYceD+/dLBePQ+VlHPS5
flp6T/8B5Ss4vOhKZfIVuwBVr+Twos/pmMiLJ1C+isOauHcL/wbA3KPmUPBH
53r9pT1Q/RoOrotzt8inX4fytRwydvlOf7DuO5Sv43Aiy6em/tAzqH49B5lH
Lzh/dl6D8g0cnFXObVhkDvOPoYPeWV/VNsaXUL6Rww05Z8f25ceg6o0doj94
sv1K/Qzlmzj8OL/k6vJVR6HqTR2m2HB8Uq6FmW/msCd3ffaRyTD7zR1KP+zQ
aVX/AeVbONTYPl3Vtfmj/Wj4j4b/SA5/AKIQXTM=
         "], {{{}, {}, 
           TagBox[{
             GrayLevel[0], 
             PointSize[
              NCache[
               Rational[7, 360], 0.019444444444444445`]], 
             Thickness[Tiny], 
             
             LineBox[{25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 
              39, 40, 41, 42, 43, 44, 45, 46, 47, 48}]}, 
            Annotation[#, "Charting`Private`Tag#1"]& ]}, {
           TagBox[{
             GrayLevel[0], 
             PointSize[
              NCache[
               Rational[7, 360], 0.019444444444444445`]], 
             Thickness[Tiny], 
             
             PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
              17, 18, 19, 20, 21, 22, 23, 24, 49, 50, 51, 52, 53, 54, 55, 56, 
              57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 
              72}]}, Annotation[#, "Charting`Private`Tag#1"]& ], {}}}], {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", 
           GraphicsComplex[CompressedData["
1:eJxTTMoPSmViYGDwAGIQDQEf7BOit03Tn37DHirgIGGjcbchYjuUz+Hw5POC
IPZ1n/dD+AIOFsfCD+6b9AbKF3G48dNmfw/LJqh6CYceD+/dLBePQ+VlHPS5
flp6T/8B5Ss4vOhKZfIVuwBVr+Twos/pmMiLJ1C+isOauHcL/wbA3KPmUPBH
53r9pT1Q/RoOrotzt8inX4fytRwydvlOf7DuO5Sv43Aiy6em/tAzqH49B5lH
Lzh/dl6D8g0cnFXObVhkDvOPoYPeWV/VNsaXUL6Rww05Z8f25ceg6o0doj94
sv1K/Qzlmzj8OL/k6vJVR6HqTR2m2HB8Uq6FmW/msCd3ffaRyTD7zR1KP+zQ
aVX/AeVbONTYPl3Vtfmj/Wj4j4b/SA5/AKIQXTM=
            "], {{{}, {}, 
              Annotation[{
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[2], 
                 GrayLevel[0], 
                 Thickness[Tiny]], 
                
                Line[{25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 
                 39, 40, 41, 42, 43, 44, 45, 46, 47, 48}]}, 
               "Charting`Private`Tag#1"]}, {
              Annotation[{
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[2], 
                 GrayLevel[0], 
                 Thickness[Tiny]], 
                
                Point[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
                 17, 18, 19, 20, 21, 22, 23, 24, 49, 50, 51, 52, 53, 54, 55, 
                 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 
                 71, 72}]}, "Charting`Private`Tag#1"], {}}}], <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0., 25.}, {-1.7869369759142832`, 
               1.759648489663076}}, "Frame" -> {{True, True}, {True, True}}, 
              "AxesOrigin" -> {0, 0}, 
              "ImageSize" -> {360, 257.14285714285717`}, 
              "Axes" -> {False, False}, "LabelStyle" -> {
                GrayLevel[0], 
                Directive[15]}, "AspectRatio" -> 0.7142857142857143, 
              "DefaultStyle" -> {
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[2], 
                 GrayLevel[0], 
                 Thickness[Tiny]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {{{}, {}, 
                 Annotation[{
                   Hue[0.67, 0.6, 0.6], 
                   Directive[
                    PointSize[
                    Rational[7, 360]], 
                    AbsoluteThickness[2], 
                    GrayLevel[0], 
                    Thickness[Tiny]], 
                   Line[CompressedData["
1:eJxTTMoPSmViYGCQAGIQDQEf7BOit03Tn37DHirgIGGjcbchYjuUz+Hw5POC
IPZ1n/dD+AIOFsfCD+6b9AbKF3G48dNmfw/LJqh6CYceD+/dLBePQ+VlHPS5
flp6T/8B5Ss4vOhKZfIVuwBVr+Twos/pmMiLJ1C+isOauHcL/wbA3KPmUPBH
53r9pT1Q/RoOrotzt8inX4fytRwydvlOf7DuO5Sv43Aiy6em/tAzqH49B5lH
Lzh/dl6D8g0cnFXObVhkDvOPoYPeWV/VNsaXUL6Rww05Z8f25ceg6o0doj94
sv1K/Qzlmzj8OL/k6vJVR6HqTR2m2HB8Uq6FmW/msCd3ffaRyTD7zR1KP+zQ
aVX/AeVbONTYPl3VtfmjPQBdPnWA
                    "]]}, "Charting`Private`Tag#1"]}, {
                 Annotation[{
                   Directive[
                    PointSize[
                    Rational[7, 360]], 
                    AbsoluteThickness[2], 
                    GrayLevel[0], 
                    Thickness[Tiny]], {
                    Point[{1., 0.3842276546287646}], 
                    Point[{2., 0.09119420432419678}], 
                    Point[{3., -1.2299874522861893`}], 
                    Point[{4., -0.8929132248142144}], 
                    Point[{5., 0.0703819243326288}], 
                    Point[{6., -0.1860662378808836}], 
                    Point[{7., -1.5369369759142832`}], 
                    Point[{8., 0.2513611339001458}], 
                    Point[{9., 0.6533302185311785}], 
                    Point[{10., 0.37994328321063153`}], 
                    Point[{11., -0.11258696559251447`}], 
                    Point[{12., -0.36566918010662547`}], 
                    Point[{13., -1.4801946554468035`}], 
                    Point[{14., 0.711242430468098}], 
                    Point[{15., 0.35217119186157375`}], 
                    Point[{16., -1.2010828882651061`}], 
                    Point[{17., -0.78143603597565}], 
                    Point[{18., 0.17698755919103948`}], 
                    Point[{19., 1.2123966451317958`}], 
                    Point[{20., -0.16927049571825115`}], 
                    Point[{21., 0.3513879645915463}], 
                    Point[{22., 0.7055379965999502}], 
                    Point[{23., 1.509648489663076}], 
                    Point[{24., 1.1063334155658984`}], 
                    Point[{1., 0.3842276546287646}], 
                    Point[{2., 0.09119420432419678}], 
                    Point[{3., -1.2299874522861893`}], 
                    Point[{4., -0.8929132248142144}], 
                    Point[{5., 0.0703819243326288}], 
                    Point[{6., -0.1860662378808836}], 
                    Point[{7., -1.5369369759142832`}], 
                    Point[{8., 0.2513611339001458}], 
                    Point[{9., 0.6533302185311785}], 
                    Point[{10., 0.37994328321063153`}], 
                    Point[{11., -0.11258696559251447`}], 
                    Point[{12., -0.36566918010662547`}], 
                    Point[{13., -1.4801946554468035`}], 
                    Point[{14., 0.711242430468098}], 
                    Point[{15., 0.35217119186157375`}], 
                    Point[{16., -1.2010828882651061`}], 
                    Point[{17., -0.78143603597565}], 
                    Point[{18., 0.17698755919103948`}], 
                    Point[{19., 1.2123966451317958`}], 
                    Point[{20., -0.16927049571825115`}], 
                    Point[{21., 0.3513879645915463}], 
                    Point[{22., 0.7055379965999502}], 
                    Point[{23., 1.509648489663076}], 
                    Point[{24., 1.1063334155658984`}]}}, 
                  "Charting`Private`Tag#1"], {}}}, "GCFlag" -> True|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0., 25.}, {-1.7869369759142832`, 
              1.759648489663076}}, "Frame" -> {{True, True}, {True, True}}, 
             "AxesOrigin" -> {0, 0}, 
             "ImageSize" -> {360, 257.14285714285717`}, 
             "Axes" -> {False, False}, "LabelStyle" -> {
               GrayLevel[0], 
               Directive[15]}, "AspectRatio" -> 0.7142857142857143, 
             "DefaultStyle" -> {
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[2], 
                GrayLevel[0], 
                Thickness[Tiny]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {{{}, {}, 
                Annotation[{
                  Hue[0.67, 0.6, 0.6], 
                  Directive[
                   PointSize[
                    Rational[7, 360]], 
                   AbsoluteThickness[2], 
                   GrayLevel[0], 
                   Thickness[Tiny]], 
                  Line[CompressedData["
1:eJxTTMoPSmViYGCQAGIQDQEf7BOit03Tn37DHirgIGGjcbchYjuUz+Hw5POC
IPZ1n/dD+AIOFsfCD+6b9AbKF3G48dNmfw/LJqh6CYceD+/dLBePQ+VlHPS5
flp6T/8B5Ss4vOhKZfIVuwBVr+Twos/pmMiLJ1C+isOauHcL/wbA3KPmUPBH
53r9pT1Q/RoOrotzt8inX4fytRwydvlOf7DuO5Sv43Aiy6em/tAzqH49B5lH
Lzh/dl6D8g0cnFXObVhkDvOPoYPeWV/VNsaXUL6Rww05Z8f25ceg6o0doj94
sv1K/Qzlmzj8OL/k6vJVR6HqTR2m2HB8Uq6FmW/msCd3ffaRyTD7zR1KP+zQ
aVX/AeVbONTYPl3VtfmjPQBdPnWA
                   "]]}, "Charting`Private`Tag#1"]}, {
                Annotation[{
                  Directive[
                   PointSize[
                    Rational[7, 360]], 
                   AbsoluteThickness[2], 
                   GrayLevel[0], 
                   Thickness[Tiny]], {
                   Point[{1., 0.3842276546287646}], 
                   Point[{2., 0.09119420432419678}], 
                   Point[{3., -1.2299874522861893`}], 
                   Point[{4., -0.8929132248142144}], 
                   Point[{5., 0.0703819243326288}], 
                   Point[{6., -0.1860662378808836}], 
                   Point[{7., -1.5369369759142832`}], 
                   Point[{8., 0.2513611339001458}], 
                   Point[{9., 0.6533302185311785}], 
                   Point[{10., 0.37994328321063153`}], 
                   Point[{11., -0.11258696559251447`}], 
                   Point[{12., -0.36566918010662547`}], 
                   Point[{13., -1.4801946554468035`}], 
                   Point[{14., 0.711242430468098}], 
                   Point[{15., 0.35217119186157375`}], 
                   Point[{16., -1.2010828882651061`}], 
                   Point[{17., -0.78143603597565}], 
                   Point[{18., 0.17698755919103948`}], 
                   Point[{19., 1.2123966451317958`}], 
                   Point[{20., -0.16927049571825115`}], 
                   Point[{21., 0.3513879645915463}], 
                   Point[{22., 0.7055379965999502}], 
                   Point[{23., 1.509648489663076}], 
                   Point[{24., 1.1063334155658984`}], 
                   Point[{1., 0.3842276546287646}], 
                   Point[{2., 0.09119420432419678}], 
                   Point[{3., -1.2299874522861893`}], 
                   Point[{4., -0.8929132248142144}], 
                   Point[{5., 0.0703819243326288}], 
                   Point[{6., -0.1860662378808836}], 
                   Point[{7., -1.5369369759142832`}], 
                   Point[{8., 0.2513611339001458}], 
                   Point[{9., 0.6533302185311785}], 
                   Point[{10., 0.37994328321063153`}], 
                   Point[{11., -0.11258696559251447`}], 
                   Point[{12., -0.36566918010662547`}], 
                   Point[{13., -1.4801946554468035`}], 
                   Point[{14., 0.711242430468098}], 
                   Point[{15., 0.35217119186157375`}], 
                   Point[{16., -1.2010828882651061`}], 
                   Point[{17., -0.78143603597565}], 
                   Point[{18., 0.17698755919103948`}], 
                   Point[{19., 1.2123966451317958`}], 
                   Point[{20., -0.16927049571825115`}], 
                   Point[{21., 0.3513879645915463}], 
                   Point[{22., 0.7055379965999502}], 
                   Point[{23., 1.509648489663076}], 
                   Point[{24., 1.1063334155658984`}]}}, 
                 "Charting`Private`Tag#1"], {}}}, "GCFlag" -> True|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[
       GraphicsComplex[CompressedData["
1:eJxTTMoPSmViYGDwAGIQDQEf7BOit03Tn37DHirgIGGjcbchYjuUz+Hw5POC
IPZ1n/dD+AIOFsfCD+6b9AbKF3G48dNmfw/LJqh6CYceD+/dLBePQ+VlHPS5
flp6T/8B5Ss4vOhKZfIVuwBVr+Twos/pmMiLJ1C+isOauHcL/wbA3KPmUPBH
53r9pT1Q/RoOrotzt8inX4fytRwydvlOf7DuO5Sv43Aiy6em/tAzqH49B5lH
Lzh/dl6D8g0cnFXObVhkDvOPoYPeWV/VNsaXUL6Rww05Z8f25ceg6o0doj94
sv1K/Qzlmzj8OL/k6vJVR6HqTR2m2HB8Uq6FmW/msCd3ffaRyTD7zR1KP+zQ
aVX/AeVbONTYPl3Vtfmj/Wj4j4b/SA5/AKIQXTM=
        "], {{{}, {}, 
          Annotation[{
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[
              Rational[7, 360]], 
             AbsoluteThickness[2], 
             GrayLevel[0], 
             Thickness[Tiny]], 
            
            Line[{25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 
             40, 41, 42, 43, 44, 45, 46, 47, 48}]}, 
           "Charting`Private`Tag#1"]}, {
          Annotation[{
            Directive[
             PointSize[
              Rational[7, 360]], 
             AbsoluteThickness[2], 
             GrayLevel[0], 
             Thickness[Tiny]], 
            
            Point[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
             18, 19, 20, 21, 22, 23, 24, 49, 50, 51, 52, 53, 54, 55, 56, 57, 
             58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72}]}, 
           "Charting`Private`Tag#1"], {}}}], <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0., 25.}, {-1.7869369759142832`, 
           1.759648489663076}}, "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 257.14285714285717`}, 
          "Axes" -> {False, False}, "LabelStyle" -> {
            GrayLevel[0], 
            Directive[15]}, "AspectRatio" -> 0.7142857142857143, 
          "DefaultStyle" -> {
            Directive[
             PointSize[
              Rational[7, 360]], 
             AbsoluteThickness[2], 
             GrayLevel[0], 
             Thickness[Tiny]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {{{}, {}, 
             Annotation[{
               Hue[0.67, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[2], 
                GrayLevel[0], 
                Thickness[Tiny]], 
               Line[CompressedData["
1:eJxTTMoPSmViYGCQAGIQDQEf7BOit03Tn37DHirgIGGjcbchYjuUz+Hw5POC
IPZ1n/dD+AIOFsfCD+6b9AbKF3G48dNmfw/LJqh6CYceD+/dLBePQ+VlHPS5
flp6T/8B5Ss4vOhKZfIVuwBVr+Twos/pmMiLJ1C+isOauHcL/wbA3KPmUPBH
53r9pT1Q/RoOrotzt8inX4fytRwydvlOf7DuO5Sv43Aiy6em/tAzqH49B5lH
Lzh/dl6D8g0cnFXObVhkDvOPoYPeWV/VNsaXUL6Rww05Z8f25ceg6o0doj94
sv1K/Qzlmzj8OL/k6vJVR6HqTR2m2HB8Uq6FmW/msCd3ffaRyTD7zR1KP+zQ
aVX/AeVbONTYPl3VtfmjPQBdPnWA
                "]]}, "Charting`Private`Tag#1"]}, {
             Annotation[{
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[2], 
                GrayLevel[0], 
                Thickness[Tiny]], {
                Point[{1., 0.3842276546287646}], 
                Point[{2., 0.09119420432419678}], 
                Point[{3., -1.2299874522861893`}], 
                Point[{4., -0.8929132248142144}], 
                Point[{5., 0.0703819243326288}], 
                Point[{6., -0.1860662378808836}], 
                Point[{7., -1.5369369759142832`}], 
                Point[{8., 0.2513611339001458}], 
                Point[{9., 0.6533302185311785}], 
                Point[{10., 0.37994328321063153`}], 
                Point[{11., -0.11258696559251447`}], 
                Point[{12., -0.36566918010662547`}], 
                Point[{13., -1.4801946554468035`}], 
                Point[{14., 0.711242430468098}], 
                Point[{15., 0.35217119186157375`}], 
                Point[{16., -1.2010828882651061`}], 
                Point[{17., -0.78143603597565}], 
                Point[{18., 0.17698755919103948`}], 
                Point[{19., 1.2123966451317958`}], 
                Point[{20., -0.16927049571825115`}], 
                Point[{21., 0.3513879645915463}], 
                Point[{22., 0.7055379965999502}], 
                Point[{23., 1.509648489663076}], 
                Point[{24., 1.1063334155658984`}], 
                Point[{1., 0.3842276546287646}], 
                Point[{2., 0.09119420432419678}], 
                Point[{3., -1.2299874522861893`}], 
                Point[{4., -0.8929132248142144}], 
                Point[{5., 0.0703819243326288}], 
                Point[{6., -0.1860662378808836}], 
                Point[{7., -1.5369369759142832`}], 
                Point[{8., 0.2513611339001458}], 
                Point[{9., 0.6533302185311785}], 
                Point[{10., 0.37994328321063153`}], 
                Point[{11., -0.11258696559251447`}], 
                Point[{12., -0.36566918010662547`}], 
                Point[{13., -1.4801946554468035`}], 
                Point[{14., 0.711242430468098}], 
                Point[{15., 0.35217119186157375`}], 
                Point[{16., -1.2010828882651061`}], 
                Point[{17., -0.78143603597565}], 
                Point[{18., 0.17698755919103948`}], 
                Point[{19., 1.2123966451317958`}], 
                Point[{20., -0.16927049571825115`}], 
                Point[{21., 0.3513879645915463}], 
                Point[{22., 0.7055379965999502}], 
                Point[{23., 1.509648489663076}], 
                Point[{24., 1.1063334155658984`}]}}, 
              "Charting`Private`Tag#1"], {}}}, "GCFlag" -> True|>, 
        "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListLinePlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"]], {{}, {}}}, AspectRatio -> 0.7142857142857143, 
    Axes -> {False, False}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
    DisplayFunction -> Identity, Frame -> {{True, True}, {True, True}}, 
    FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> {{
       GrayLevel[0], 
       Thickness[Large]}, {
       GrayLevel[0], 
       Thickness[Large]}, {
       GrayLevel[0], 
       Thickness[Large]}, {
       GrayLevel[0], 
       Thickness[Large]}}, FrameTicks -> {{Automatic, Automatic}, {{{0, 
         FormBox["0", TraditionalForm]}, {4, 
         FormBox["4", TraditionalForm]}, {8, 
         FormBox["8", TraditionalForm]}, {12, 
         FormBox["12", TraditionalForm]}, {16, 
         FormBox["16", TraditionalForm]}, {20, 
         FormBox["20", TraditionalForm]}, {24, 
         FormBox["24", TraditionalForm]}}, {{
         NCache[
          Rational[-1, 23], -0.043478260869565216`], 
         FormBox["0.`", TraditionalForm]}, {
         NCache[
          Rational[547, 115], 4.756521739130434], 
         FormBox["0.2`", TraditionalForm]}, {
         NCache[
          Rational[1099, 115], 9.556521739130435], 
         FormBox["0.4`", TraditionalForm]}, {
         NCache[
          Rational[1651, 115], 14.356521739130434`], 
         FormBox["0.6000000000000001`", TraditionalForm]}, {
         NCache[
          Rational[2203, 115], 19.156521739130437`], 
         FormBox["0.8`", TraditionalForm]}, {
         NCache[
          Rational[551, 23], 23.956521739130434`], 
         FormBox["1.`", TraditionalForm]}}}}, GridLines -> {None, None}, 
    GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], LabelStyle -> {
      GrayLevel[0], 
      Directive[15]}, 
    Method -> {
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
        Directive[
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.571589, 0.586483, 0.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
      "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
      "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
      "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )}}, 
    PlotRange -> {{0., 25.}, {-1.7869369759142832`, 1.759648489663076}}, 
    PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
    Ticks -> {Automatic, Automatic}, TicksStyle -> {
      GrayLevel[0], 
      Directive[15]}], 
   "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[StyleBox[\\\"k\\\", \
\\\"TI\\\"], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"k\\\
\", \\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
   "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], StyleBox[\\\"k\\\", \
\\\"TI\\\"]], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"y_{k}\\\", \\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\
\\)-\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[OverscriptBox[StyleBox[\\\
\"y\\\", \\\"TI\\\"], \\\"_\\\"], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar{y}\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
   "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], StyleBox[\\\"k\\\", \
\\\"TI\\\"]], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"x_{k}\\\", \\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\
\\)\""},
  "Labeled",
  DisplayFunction->(GridBox[{{"", 
      ItemBox[#4, BaseStyle -> Directive[20], DefaultBaseStyle -> 
       "LabeledLabel"]}, {
      ItemBox[
       RotationBox[#3, BoxRotation -> 1.5707963267948966`], BaseStyle -> 
       Directive[20], DefaultBaseStyle -> "LabeledLabel"], 
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline, ImageSize -> 350], DefaultBaseStyle -> 
        "Labeled"], "SkipImageSizeLevel"]}, {"", 
      ItemBox[#2, BaseStyle -> Directive[20], DefaultBaseStyle -> 
       "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, 
    GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
    BaselinePosition -> {2, 2}]& ),
  InterpretationFunction->(RowBox[{"Labeled", "[", 
     RowBox[{#, ",", 
       RowBox[{"{", 
         RowBox[{#2, ",", #3, ",", #4}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{"Bottom", ",", "Left", ",", "Top"}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{"RotateLabel", "\[Rule]", "True"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "20", "]"}]}], ",", 
           RowBox[{"ImageSize", "\[Rule]", "350"}]}], "}"}]}], 
     "]"}]& )]], "Output",
 CellChangeTimes->{
  3.940082764793206*^9, {3.940085704550416*^9, 3.940085724857641*^9}, {
   3.94008819077278*^9, 3.940088226325287*^9}, 3.940088257640418*^9, 
   3.940092307648039*^9, 3.9400967164559517`*^9, 3.9409568185395403`*^9, 
   3.940957123416864*^9, 3.940959329595652*^9},
 CellLabel->
  "Out[360]=",ExpressionUUID->"d38587e9-604a-4701-85da-f083b035a327"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\

Computing the slope \[Alpha] which annuls the DW area\
\>", "Subsubsection",
 CellChangeTimes->{{3.9400822370319767`*^9, 3.940082312584118*^9}, {
  3.940085464400181*^9, 3.9400854744302*^9}, {3.940093372018066*^9, 
  3.940093393369915*^9}},ExpressionUUID->"98ed8cd9-b924-4608-9c19-\
bde2761b69b6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"z", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "j"], 
       RowBox[{"ysubtractmean", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Compute", " ", 
    SubscriptBox["z", "j"], " ", "values", " ", "as", " ", "defined", " ", 
    "in", " ", "Eq", ".3", " ", "of", " ", "main", " ", "text"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zDataPoints", "=", 
    RowBox[{"Partition", "[", 
     RowBox[{
      RowBox[{"Riffle", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "n", ",", "1"}], "}"}]}], "]"}], ",", 
        "z"}], "]"}], ",", "2"}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"-", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "n"], 
     RowBox[{"z", "[", 
      RowBox[{"[", "k", "]"}], "]"}]}]}]}], "   ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Area", " ", "under", " ", "data", " ", "walk", " ", "from", " ", "Eq", 
    ".4", " ", "of", " ", "main", " ", "text"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   RowBox[{
    FractionBox["12", 
     RowBox[{"n", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}]}]], "*", "A"}]}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "slope", " ", "which", " ", "annuls", " ", "the", " ", "DW", 
     " ", "area"}], ",", " ", 
    RowBox[{"from", " ", "Eq", 
     RowBox[{".5", ".", " ", "Note"}], " ", "that", " ", "it", " ", "equals", 
     " ", "that", " ", "of", " ", "LLS"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Beta]", "=", 
  RowBox[{"Mean", "[", 
   RowBox[{"y", "-", 
    RowBox[{"\[Alpha]", "*", "x"}]}], "]"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Subtracting", " ", "\[Alpha]x", " ", "from", " ", "y", " ", "and", " ", 
    "taking", " ", "the", " ", "mean", " ", "yields", " ", "the", " ", "same",
     " ", "intercept", " ", "as", " ", "LLS"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.940091783970436*^9, 3.940091814591029*^9}, {
   3.9400918592344103`*^9, 3.9400918620074177`*^9}, {3.940092718725609*^9, 
   3.9400927959075203`*^9}, {3.940092938891652*^9, 3.9400929452221527`*^9}, {
   3.9400930146765842`*^9, 3.940093021053632*^9}, {3.9400930545011873`*^9, 
   3.940093132938664*^9}, {3.940093225863901*^9, 3.940093250314942*^9}, {
   3.940093857122373*^9, 3.940093881669901*^9}, {3.940094086402063*^9, 
   3.940094094883387*^9}, {3.940094172094734*^9, 3.940094216847761*^9}, {
   3.940094264243465*^9, 3.9400942841208973`*^9}, {3.940095568300494*^9, 
   3.940095598782042*^9}, 3.940095919612495*^9, {3.940095959750292*^9, 
   3.940095972829175*^9}, {3.940096150355083*^9, 3.940096165555262*^9}, {
   3.940096309796645*^9, 3.940096316535*^9}, {3.940096367523143*^9, 
   3.94009637913555*^9}, {3.940096433397347*^9, 3.9400964505767593`*^9}, {
   3.940961903549261*^9, 3.940961931604994*^9}, {3.94096254146922*^9, 
   3.940962542035865*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"6f77c409-2ae6-448a-adb7-f5fdb6bb9651"],

Cell[BoxData["58.35225664330273`"], "Output",
 CellChangeTimes->{
  3.940095886849298*^9, 3.9400959288855963`*^9, 3.940096166090806*^9, {
   3.940096312061891*^9, 3.940096318295154*^9}, {3.940096373238765*^9, 
   3.940096379639182*^9}, 3.9409526298273153`*^9, 3.940956824495372*^9, 
   3.9409570164505663`*^9, 3.940957144028468*^9, 3.940961918996992*^9, 
   3.940962542619966*^9},
 CellLabel->
  "Out[395]=",ExpressionUUID->"d9fc685a-1938-47bd-9e4e-37a6386d1874"],

Cell[BoxData["1.1670451328660547`"], "Output",
 CellChangeTimes->{
  3.940095886849298*^9, 3.9400959288855963`*^9, 3.940096166090806*^9, {
   3.940096312061891*^9, 3.940096318295154*^9}, {3.940096373238765*^9, 
   3.940096379639182*^9}, 3.9409526298273153`*^9, 3.940956824495372*^9, 
   3.9409570164505663`*^9, 3.940957144028468*^9, 3.940961918996992*^9, 
   3.940962542620653*^9},
 CellLabel->
  "Out[396]=",ExpressionUUID->"0015a0b1-a8c1-444f-9600-a873253c7722"],

Cell[BoxData["0.2421865583036107`"], "Output",
 CellChangeTimes->{
  3.940095886849298*^9, 3.9400959288855963`*^9, 3.940096166090806*^9, {
   3.940096312061891*^9, 3.940096318295154*^9}, {3.940096373238765*^9, 
   3.940096379639182*^9}, 3.9409526298273153`*^9, 3.940956824495372*^9, 
   3.9409570164505663`*^9, 3.940957144028468*^9, 3.940961918996992*^9, 
   3.9409625426212063`*^9},
 CellLabel->
  "Out[397]=",ExpressionUUID->"cf1dd441-4a05-4e7b-ab2f-1bb0b539140b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\

Plot Fig. 2 of main text\
\>", "Subsubsection",
 CellChangeTimes->{{3.9400822370319767`*^9, 3.940082312584118*^9}, {
  3.940085464400181*^9, 3.9400854744302*^9}, {3.940096421480687*^9, 
  3.9400964216057673`*^9}},ExpressionUUID->"ba008b9b-a8b2-4eb7-af90-\
c0ca76092800"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Fig2a", "=", 
  RowBox[{"Labeled", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ListPlot", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"DataPointsXinteger", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"DataPointsXinteger", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"DataPointsXinteger", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"DataPointsXinteger", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"DataPointsXinteger", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "5", ",", 
              RowBox[{"Length", "[", "DataPointsXinteger", "]"}]}], "}"}]}], 
           "]"}]}], "}"}], ",", " ", "\[IndentingNewLine]", 
        RowBox[{"PlotMarkers", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\[FilledCircle]", ",", "12"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[FilledCircle]", ",", "12"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[FilledCircle]", ",", "12"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[FilledCircle]", ",", "12"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{
          "Blue", ",", "Red", ",", "Green", ",", "Magenta", ",", "Black"}], 
          "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"AspectRatio", "->", 
         RowBox[{"1", "/", "1.4"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Mesh", "->", "Full"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Axes", "->", "False"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Frame", "->", "True"}], ",", "\[IndentingNewLine]", 
        RowBox[{"FrameStyle", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Black", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"TicksStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Directive", "[", "15", "]"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"LabelStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Directive", "[", "15", "]"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"FrameTicks", "->", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{"Automatic", ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{"i", ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "0", ",", "n", ",", "4"}], "}"}]}], "]"}], 
             ",", "Automatic"}], "}"}]}], "\[IndentingNewLine]", "}"}]}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"n", "+", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"Min", "[", "ysubtractmean", "]"}], "-", 
              RowBox[{"5", "e"}]}], ",", 
             RowBox[{
              RowBox[{"Max", "[", "ysubtractmean", "]"}], "+", 
              RowBox[{"5", "e"}]}]}], "}"}]}], "}"}]}]}], 
       "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", "-", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}], "+", 
         RowBox[{"Mean", "[", 
          RowBox[{"ysubtractmean", "-", 
           RowBox[{"\[Alpha]", "*", "x"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "1", ",", "25"}], "}"}], ",", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Dashed", ",", "Black", ",", 
           RowBox[{"Thickness", "[", "0.003", "]"}]}], "}"}]}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
StyleBox[\"k\", \"TI\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"k\
\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", ",", 
      "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"y\", \"TI\"], 
StyleBox[\"k\", \"TI\"]], TraditionalForm], \"errors\" -> {}, \"input\" -> \
\"y_{k\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)-\!\(\*TemplateBox[<|\"boxes\" -> \
FormBox[
OverscriptBox[
StyleBox[\"y\", \"TI\"], \"_\"], TraditionalForm], \"errors\" -> {}, \
\"input\" -> \"\\\\bar{y}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"Bottom", ",", "Left"}], "}"}], ",", 
    RowBox[{"RotateLabel", "->", "True"}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "20", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "350"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.931118437922418*^9, 3.931118452728948*^9}, {
   3.931118541636046*^9, 3.9311185576028957`*^9}, {3.931118632076301*^9, 
   3.931118654743993*^9}, {3.9311187265938587`*^9, 3.931118752894424*^9}, {
   3.9311187880525217`*^9, 3.931118812738101*^9}, {3.931118848771554*^9, 
   3.9311188495818977`*^9}, {3.931118926486691*^9, 3.9311190682524014`*^9}, {
   3.931119106057472*^9, 3.931119124228856*^9}, {3.931119170445531*^9, 
   3.9311191834785013`*^9}, {3.931119235831379*^9, 3.931119262512694*^9}, {
   3.9311193108532877`*^9, 3.931119356286866*^9}, {3.931119405525395*^9, 
   3.9311194335865297`*^9}, {3.931119507849063*^9, 3.931119508462953*^9}, {
   3.9311195547787857`*^9, 3.931119567781708*^9}, {3.93119109814058*^9, 
   3.931191101659052*^9}, 3.931191407411496*^9, {3.9311914819894*^9, 
   3.93119154803677*^9}, {3.93119162247851*^9, 3.931191691124251*^9}, {
   3.931191848464841*^9, 3.931191873919498*^9}, {3.931191949914056*^9, 
   3.9311920552864513`*^9}, {3.931192091800343*^9, 3.9311921106254883`*^9}, {
   3.931192154858329*^9, 3.931192185599556*^9}, {3.9311923620694304`*^9, 
   3.931192401552569*^9}, {3.9311924497496033`*^9, 3.931192487778741*^9}, {
   3.9311925238554497`*^9, 3.931192526916013*^9}, {3.9311927429330463`*^9, 
   3.931192743171928*^9}, {3.931192773561524*^9, 3.931192797008697*^9}, {
   3.931205876422029*^9, 3.931205896688134*^9}, {3.931205946542642*^9, 
   3.93120597515972*^9}, 3.931206040341598*^9, {3.931206102709242*^9, 
   3.931206121218498*^9}, {3.931206259075657*^9, 3.931206328803763*^9}, {
   3.931206686629438*^9, 3.931206689604636*^9}, {3.9312764876269913`*^9, 
   3.9312765300135593`*^9}, {3.931276873035283*^9, 3.9312769318126163`*^9}, {
   3.9312769632684107`*^9, 3.93127697538614*^9}, {3.9312773650124617`*^9, 
   3.931277430027878*^9}, {3.931277786608692*^9, 3.931277876951456*^9}, {
   3.931283532174941*^9, 3.931283532782803*^9}, {3.93128406486862*^9, 
   3.9312840689172087`*^9}, {3.93128504573347*^9, 3.931285103585328*^9}, {
   3.931285782106863*^9, 3.9312857864752893`*^9}, {3.940093620535735*^9, 
   3.940093667252103*^9}, 3.94009398299054*^9, {3.940094024680417*^9, 
   3.9400940282019453`*^9}, {3.9400940709802713`*^9, 
   3.9400940773878193`*^9}, {3.940094399658009*^9, 3.940094430919396*^9}, {
   3.9400944741171503`*^9, 3.940094483747602*^9}, {3.940095582894567*^9, 
   3.940095584872034*^9}, {3.94009561803756*^9, 3.940095623470989*^9}, 
   3.940095874828094*^9, {3.940096209910602*^9, 3.940096214364101*^9}, 
   3.940096722362563*^9, 3.940959336189023*^9},
 CellLabel->
  "In[361]:=",ExpressionUUID->"01aa96de-077a-42a1-ae5a-f99897f1951e"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{}, 
      InterpretationBox[{
        TagBox[{{
           TagBox[{
             RGBColor[0, 0, 1], 
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             GeometricTransformationBox[
              InsetBox[
               StyleBox[
               "\[FilledCircle]", StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]]}], {0., 0.}, Automatic, 
               Offset[12]], {{{1., 0.3842276546287646}}, {{1., 
              0.3842276546287646}}, {{1., 0.3842276546287646}}, {{1., 
              0.3842276546287646}}}]}, 
            Annotation[#, "Charting`Private`Tag#1"]& ], 
           TagBox[{
             RGBColor[1, 0, 0], 
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             GeometricTransformationBox[
              InsetBox[
               StyleBox[
               "\[FilledCircle]", StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]]}], {0., 0.}, Automatic, 
               Offset[12]], {{{2., 0.09119420432419678}}, {{2., 
              0.09119420432419678}}, {{2., 0.09119420432419678}}, {{2., 
              0.09119420432419678}}}]}, 
            Annotation[#, "Charting`Private`Tag#2"]& ], 
           TagBox[{
             RGBColor[0, 1, 0], 
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             GeometricTransformationBox[
              InsetBox[
               StyleBox[
               "\[FilledCircle]", StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 1, 0]]}], {0., 0.}, Automatic, 
               Offset[12]], {{{3., -1.2299874522861893`}}, {{
              3., -1.2299874522861893`}}, {{3., -1.2299874522861893`}}, {{
              3., -1.2299874522861893`}}}]}, 
            Annotation[#, "Charting`Private`Tag#3"]& ], 
           TagBox[{
             RGBColor[1, 0, 1], 
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             GeometricTransformationBox[
              InsetBox[
               StyleBox[
               "\[FilledCircle]", StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 1]]}], {0., 0.}, Automatic, 
               Offset[12]], {{{4., -0.8929132248142144}}, {{
              4., -0.8929132248142144}}, {{4., -0.8929132248142144}}, {{
              4., -0.8929132248142144}}}]}, 
            Annotation[#, "Charting`Private`Tag#4"]& ], 
           TagBox[{
             GrayLevel[0], 
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             GeometricTransformationBox[
              InsetBox[
               StyleBox[
               "\[FilledCircle]", StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]]}], {0., 0.}, Automatic, 
               Offset[12]], CompressedData["
1:eJxTTMoPSmVmYGDQAGJGIGZigAERhxs/bfb3sGyyh/AlHHo8vHezXDy+H8KX
cdDn+mnpPf0HlK/g8KIrlclX7AJUvZLDiz6nYyIvnkD5Kg5r4t4t/BtwA8pX
cyj4o3O9/tIeqH4NB9fFuVvk069D+VoOGbt8pz9Y9x3K13E4keVTU3/oGVS/
noPMoxecPzuvQfkGDs4q5zYsMv8MVW/ooHfWV7WN8SWUb+RwQ87ZsX35Mah6
Y4foD55sv1I/Q/kmDj/OL7m6fNVRqHpThyk2HJ+Ua2HmmznsyV2ffWQyzH5z
h9IPO3Ra1X9A+RYONbZPV3Vt/mg/Gn6UhR8A/oHCpg==
              "]]}, Annotation[#, "Charting`Private`Tag#5"]& ]}, {
           TagBox[{
             RGBColor[0, 0, 1], 
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             PointBox[{1., 0.3842276546287646}], 
             PointBox[{1., 0.3842276546287646}], 
             PointBox[{1., 0.3842276546287646}], 
             PointBox[{1., 0.3842276546287646}]}, 
            Annotation[#, "Charting`Private`Tag#1"]& ], 
           TagBox[{
             RGBColor[1, 0, 0], 
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             PointBox[{2., 0.09119420432419678}], 
             PointBox[{2., 0.09119420432419678}], 
             PointBox[{2., 0.09119420432419678}], 
             PointBox[{2., 0.09119420432419678}]}, 
            Annotation[#, "Charting`Private`Tag#2"]& ], 
           TagBox[{
             RGBColor[0, 1, 0], 
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             PointBox[{3., -1.2299874522861893`}], 
             PointBox[{3., -1.2299874522861893`}], 
             PointBox[{3., -1.2299874522861893`}], 
             PointBox[{3., -1.2299874522861893`}]}, 
            Annotation[#, "Charting`Private`Tag#3"]& ], 
           TagBox[{
             RGBColor[1, 0, 1], 
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             PointBox[{4., -0.8929132248142144}], 
             PointBox[{4., -0.8929132248142144}], 
             PointBox[{4., -0.8929132248142144}], 
             PointBox[{4., -0.8929132248142144}]}, 
            Annotation[#, "Charting`Private`Tag#4"]& ], 
           TagBox[{
             GrayLevel[0], 
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             PointBox[{5., 0.0703819243326288}], 
             PointBox[{6., -0.1860662378808836}], 
             PointBox[{7., -1.5369369759142832`}], 
             PointBox[{8., 0.2513611339001458}], 
             PointBox[{9., 0.6533302185311785}], 
             PointBox[{10., 0.37994328321063153`}], 
             PointBox[{11., -0.11258696559251447`}], 
             PointBox[{12., -0.36566918010662547`}], 
             PointBox[{13., -1.4801946554468035`}], 
             PointBox[{14., 0.711242430468098}], 
             PointBox[{15., 0.35217119186157375`}], 
             PointBox[{16., -1.2010828882651061`}], 
             PointBox[{17., -0.78143603597565}], 
             PointBox[{18., 0.17698755919103948`}], 
             PointBox[{19., 1.2123966451317958`}], 
             PointBox[{20., -0.16927049571825115`}], 
             PointBox[{21., 0.3513879645915463}], 
             PointBox[{22., 0.7055379965999502}], 
             PointBox[{23., 1.509648489663076}], 
             PointBox[{24., 1.1063334155658984`}], 
             PointBox[{5., 0.0703819243326288}], 
             PointBox[{6., -0.1860662378808836}], 
             PointBox[{7., -1.5369369759142832`}], 
             PointBox[{8., 0.2513611339001458}], 
             PointBox[{9., 0.6533302185311785}], 
             PointBox[{10., 0.37994328321063153`}], 
             PointBox[{11., -0.11258696559251447`}], 
             PointBox[{12., -0.36566918010662547`}], 
             PointBox[{13., -1.4801946554468035`}], 
             PointBox[{14., 0.711242430468098}], 
             PointBox[{15., 0.35217119186157375`}], 
             PointBox[{16., -1.2010828882651061`}], 
             PointBox[{17., -0.78143603597565}], 
             PointBox[{18., 0.17698755919103948`}], 
             PointBox[{19., 1.2123966451317958`}], 
             PointBox[{20., -0.16927049571825115`}], 
             PointBox[{21., 0.3513879645915463}], 
             PointBox[{22., 0.7055379965999502}], 
             PointBox[{23., 1.509648489663076}], 
             PointBox[{24., 1.1063334155658984`}]}, 
            Annotation[#, 
             "Charting`Private`Tag#5"]& ], {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0, 1]], 
                GeometricTransformation[
                 Inset[
                  
                  Style[$CellContext`\[FilledCircle], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]]}], {0., 0.}, Automatic, 
                  Offset[12]], {{{1., 0.3842276546287646}}, {{1., 
                 0.3842276546287646}}, {{1., 0.3842276546287646}}, {{1., 
                 0.3842276546287646}}}]}, "Charting`Private`Tag#1"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0]], 
                GeometricTransformation[
                 Inset[
                  
                  Style[$CellContext`\[FilledCircle], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]]}], {0., 0.}, Automatic, 
                  Offset[12]], {{{2., 0.09119420432419678}}, {{2., 
                 0.09119420432419678}}, {{2., 0.09119420432419678}}, {{2., 
                 0.09119420432419678}}}]}, "Charting`Private`Tag#2"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 1, 0]], 
                GeometricTransformation[
                 Inset[
                  
                  Style[$CellContext`\[FilledCircle], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 1, 0]]}], {0., 0.}, Automatic, 
                  Offset[12]], {{{3., -1.2299874522861893`}}, {{
                 3., -1.2299874522861893`}}, {{3., -1.2299874522861893`}}, {{
                 3., -1.2299874522861893`}}}]}, "Charting`Private`Tag#3"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 1]], 
                GeometricTransformation[
                 Inset[
                  
                  Style[$CellContext`\[FilledCircle], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 1]]}], {0., 0.}, Automatic, 
                  Offset[12]], {{{4., -0.8929132248142144}}, {{
                 4., -0.8929132248142144}}, {{4., -0.8929132248142144}}, {{
                 4., -0.8929132248142144}}}]}, "Charting`Private`Tag#4"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]], 
                GeometricTransformation[
                 Inset[
                  
                  Style[$CellContext`\[FilledCircle], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]]}], {0., 0.}, Automatic, 
                  Offset[12]], CompressedData["
1:eJxTTMoPSmVmYGDQAGJGIGZigAERhxs/bfb3sGyyh/AlHHo8vHezXDy+H8KX
cdDn+mnpPf0HlK/g8KIrlclX7AJUvZLDiz6nYyIvnkD5Kg5r4t4t/BtwA8pX
cyj4o3O9/tIeqH4NB9fFuVvk069D+VoOGbt8pz9Y9x3K13E4keVTU3/oGVS/
noPMoxecPzuvQfkGDs4q5zYsMv8MVW/ooHfWV7WN8SWUb+RwQ87ZsX35Mah6
Y4foD55sv1I/Q/kmDj/OL7m6fNVRqHpThyk2HJ+Ua2HmmznsyV2ffWQyzH5z
h9IPO3Ra1X9A+RYONbZPV3Vt/mg/Gn6UhR8A/oHCpg==
                 "]]}, "Charting`Private`Tag#5"]}, {
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0, 1]], {
                 Point[{1., 0.3842276546287646}], 
                 Point[{1., 0.3842276546287646}], 
                 Point[{1., 0.3842276546287646}], 
                 Point[{1., 0.3842276546287646}]}}, "Charting`Private`Tag#1"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0]], {
                 Point[{2., 0.09119420432419678}], 
                 Point[{2., 0.09119420432419678}], 
                 Point[{2., 0.09119420432419678}], 
                 Point[{2., 0.09119420432419678}]}}, 
               "Charting`Private`Tag#2"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 1, 0]], {
                 Point[{3., -1.2299874522861893`}], 
                 Point[{3., -1.2299874522861893`}], 
                 Point[{3., -1.2299874522861893`}], 
                 Point[{3., -1.2299874522861893`}]}}, 
               "Charting`Private`Tag#3"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 1]], {
                 Point[{4., -0.8929132248142144}], 
                 Point[{4., -0.8929132248142144}], 
                 Point[{4., -0.8929132248142144}], 
                 Point[{4., -0.8929132248142144}]}}, 
               "Charting`Private`Tag#4"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]], {
                 Point[{5., 0.0703819243326288}], 
                 Point[{6., -0.1860662378808836}], 
                 Point[{7., -1.5369369759142832`}], 
                 Point[{8., 0.2513611339001458}], 
                 Point[{9., 0.6533302185311785}], 
                 Point[{10., 0.37994328321063153`}], 
                 Point[{11., -0.11258696559251447`}], 
                 Point[{12., -0.36566918010662547`}], 
                 Point[{13., -1.4801946554468035`}], 
                 Point[{14., 0.711242430468098}], 
                 Point[{15., 0.35217119186157375`}], 
                 Point[{16., -1.2010828882651061`}], 
                 Point[{17., -0.78143603597565}], 
                 Point[{18., 0.17698755919103948`}], 
                 Point[{19., 1.2123966451317958`}], 
                 Point[{20., -0.16927049571825115`}], 
                 Point[{21., 0.3513879645915463}], 
                 Point[{22., 0.7055379965999502}], 
                 Point[{23., 1.509648489663076}], 
                 Point[{24., 1.1063334155658984`}], 
                 Point[{5., 0.0703819243326288}], 
                 Point[{6., -0.1860662378808836}], 
                 Point[{7., -1.5369369759142832`}], 
                 Point[{8., 0.2513611339001458}], 
                 Point[{9., 0.6533302185311785}], 
                 Point[{10., 0.37994328321063153`}], 
                 Point[{11., -0.11258696559251447`}], 
                 Point[{12., -0.36566918010662547`}], 
                 Point[{13., -1.4801946554468035`}], 
                 Point[{14., 0.711242430468098}], 
                 Point[{15., 0.35217119186157375`}], 
                 Point[{16., -1.2010828882651061`}], 
                 Point[{17., -0.78143603597565}], 
                 Point[{18., 0.17698755919103948`}], 
                 Point[{19., 1.2123966451317958`}], 
                 Point[{20., -0.16927049571825115`}], 
                 Point[{21., 0.3513879645915463}], 
                 Point[{22., 0.7055379965999502}], 
                 Point[{23., 1.509648489663076}], 
                 Point[{24., 1.1063334155658984`}]}}, 
               "Charting`Private`Tag#5"], {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0., 25.}, {-1.7869369759142832`, 
                1.759648489663076}}, "Frame" -> {{True, True}, {True, True}}, 
               "AxesOrigin" -> {0, 0}, 
               "ImageSize" -> {360, 257.14285714285717`}, 
               "Axes" -> {False, False}, "LabelStyle" -> {
                 GrayLevel[0], 
                 Directive[15]}, "AspectRatio" -> 0.7142857142857143, 
               "DefaultStyle" -> {
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  GrayLevel[0]], 
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[1, 0, 1]], 
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[0, 1, 0]], 
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[1, 0, 0]], 
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[0, 0, 1]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   Identity[
                    Part[#, 1]], 
                   Identity[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0., 25.}, {-1.7869369759142832`, 
               1.759648489663076}}, "Frame" -> {{True, True}, {True, True}}, 
              "AxesOrigin" -> {0, 0}, 
              "ImageSize" -> {360, 257.14285714285717`}, 
              "Axes" -> {False, False}, "LabelStyle" -> {
                GrayLevel[0], 
                Directive[15]}, "AspectRatio" -> 0.7142857142857143, 
              "DefaultStyle" -> {
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 1]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 1, 0]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0, 1]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]], 
            GeometricTransformation[
             Inset[
              
              Style[$CellContext`\[FilledCircle], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 0, 1]]}], {0., 0.}, Automatic, 
              Offset[12]], {{{1., 0.3842276546287646}}, {{1., 
             0.3842276546287646}}, {{1., 0.3842276546287646}}, {{1., 
             0.3842276546287646}}}]}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            GeometricTransformation[
             Inset[
              
              Style[$CellContext`\[FilledCircle], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 0]]}], {0., 0.}, Automatic, 
              Offset[12]], {{{2., 0.09119420432419678}}, {{2., 
             0.09119420432419678}}, {{2., 0.09119420432419678}}, {{2., 
             0.09119420432419678}}}]}, "Charting`Private`Tag#2"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[0, 1, 0]], 
            GeometricTransformation[
             Inset[
              
              Style[$CellContext`\[FilledCircle], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 1, 0]]}], {0., 0.}, Automatic, 
              Offset[12]], {{{3., -1.2299874522861893`}}, {{
             3., -1.2299874522861893`}}, {{3., -1.2299874522861893`}}, {{
             3., -1.2299874522861893`}}}]}, "Charting`Private`Tag#3"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 1]], 
            GeometricTransformation[
             Inset[
              
              Style[$CellContext`\[FilledCircle], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 1]]}], {0., 0.}, Automatic, 
              Offset[12]], {{{4., -0.8929132248142144}}, {{
             4., -0.8929132248142144}}, {{4., -0.8929132248142144}}, {{
             4., -0.8929132248142144}}}]}, "Charting`Private`Tag#4"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             GrayLevel[0]], 
            GeometricTransformation[
             Inset[
              
              Style[$CellContext`\[FilledCircle], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   GrayLevel[0]]}], {0., 0.}, Automatic, 
              Offset[12]], CompressedData["
1:eJxTTMoPSmVmYGDQAGJGIGZigAERhxs/bfb3sGyyh/AlHHo8vHezXDy+H8KX
cdDn+mnpPf0HlK/g8KIrlclX7AJUvZLDiz6nYyIvnkD5Kg5r4t4t/BtwA8pX
cyj4o3O9/tIeqH4NB9fFuVvk069D+VoOGbt8pz9Y9x3K13E4keVTU3/oGVS/
noPMoxecPzuvQfkGDs4q5zYsMv8MVW/ooHfWV7WN8SWUb+RwQ87ZsX35Mah6
Y4foD55sv1I/Q/kmDj/OL7m6fNVRqHpThyk2HJ+Ua2HmmznsyV2ffWQyzH5z
h9IPO3Ra1X9A+RYONbZPV3Vt/mg/Gn6UhR8A/oHCpg==
             "]]}, "Charting`Private`Tag#5"]}, {
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]], {
             Point[{1., 0.3842276546287646}], 
             Point[{1., 0.3842276546287646}], 
             Point[{1., 0.3842276546287646}], 
             Point[{1., 0.3842276546287646}]}}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], {
             Point[{2., 0.09119420432419678}], 
             Point[{2., 0.09119420432419678}], 
             Point[{2., 0.09119420432419678}], 
             Point[{2., 0.09119420432419678}]}}, "Charting`Private`Tag#2"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[0, 1, 0]], {
             Point[{3., -1.2299874522861893`}], 
             Point[{3., -1.2299874522861893`}], 
             Point[{3., -1.2299874522861893`}], 
             Point[{3., -1.2299874522861893`}]}}, "Charting`Private`Tag#3"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 1]], {
             Point[{4., -0.8929132248142144}], 
             Point[{4., -0.8929132248142144}], 
             Point[{4., -0.8929132248142144}], 
             Point[{4., -0.8929132248142144}]}}, "Charting`Private`Tag#4"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             GrayLevel[0]], {
             Point[{5., 0.0703819243326288}], 
             Point[{6., -0.1860662378808836}], 
             Point[{7., -1.5369369759142832`}], 
             Point[{8., 0.2513611339001458}], 
             Point[{9., 0.6533302185311785}], 
             Point[{10., 0.37994328321063153`}], 
             Point[{11., -0.11258696559251447`}], 
             Point[{12., -0.36566918010662547`}], 
             Point[{13., -1.4801946554468035`}], 
             Point[{14., 0.711242430468098}], 
             Point[{15., 0.35217119186157375`}], 
             Point[{16., -1.2010828882651061`}], 
             Point[{17., -0.78143603597565}], 
             Point[{18., 0.17698755919103948`}], 
             Point[{19., 1.2123966451317958`}], 
             Point[{20., -0.16927049571825115`}], 
             Point[{21., 0.3513879645915463}], 
             Point[{22., 0.7055379965999502}], 
             Point[{23., 1.509648489663076}], 
             Point[{24., 1.1063334155658984`}], 
             Point[{5., 0.0703819243326288}], 
             Point[{6., -0.1860662378808836}], 
             Point[{7., -1.5369369759142832`}], 
             Point[{8., 0.2513611339001458}], 
             Point[{9., 0.6533302185311785}], 
             Point[{10., 0.37994328321063153`}], 
             Point[{11., -0.11258696559251447`}], 
             Point[{12., -0.36566918010662547`}], 
             Point[{13., -1.4801946554468035`}], 
             Point[{14., 0.711242430468098}], 
             Point[{15., 0.35217119186157375`}], 
             Point[{16., -1.2010828882651061`}], 
             Point[{17., -0.78143603597565}], 
             Point[{18., 0.17698755919103948`}], 
             Point[{19., 1.2123966451317958`}], 
             Point[{20., -0.16927049571825115`}], 
             Point[{21., 0.3513879645915463}], 
             Point[{22., 0.7055379965999502}], 
             Point[{23., 1.509648489663076}], 
             Point[{24., 1.1063334155658984`}]}}, 
           "Charting`Private`Tag#5"], {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0., 25.}, {-1.7869369759142832`, 
            1.759648489663076}}, "Frame" -> {{True, True}, {True, True}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 257.14285714285717`}, 
           "Axes" -> {False, False}, "LabelStyle" -> {
             GrayLevel[0], 
             Directive[15]}, "AspectRatio" -> 0.7142857142857143, 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              GrayLevel[0]], 
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 1]], 
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[0, 1, 0]], 
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]], 
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            GrayLevel[0], 
            Thickness[0.003], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJwVx3881HccwPEr1slUlEN+R36Euvz+auX9DmulrB+PJRHlZ1ZIEnIyucoS
Hn6s5Uc7aWuJq6Q5meNDHZ3u0DiVQu5HEhZND3ZKZn+8Hq/Hc1XIsT3hC2k0
ms98/3/0bDKbRpuAA4bLE125MhJmZd1paTwBW7krHKxvyshAW4++z8YJcNzI
+Fvvdxl5stS+uihpAjQO6IXOlMrIH4VvBh3eTwC/xHhnQ4GMpHC/cw+XvQdD
A1srT5aMLJGsU7YJJqFvpdezb71lhGkujym4MA2BugmuEcNSQlOpY8fXzMHA
v+OBhtpS8hupeuBfqYJA1YzJfQbJS371u65IOjZXLW810n1Fev2PMuMSv0SV
xqHU9OP9ROub7IhmXIaLMnarqQ+/JGojDr0lt7SQbjQceHXTC6KlyZN43F2B
mfFX0meLnxPX/mjR5nwGijPeJJ7WfkaaZtJ2SEp0cWlkkJtGdA85TITCxvSV
qKkaJWqQdpPC0Bv6jEMGmBd82c4lqIvY+UmnPocboXbWu/0NdU9I/+TODtxm
ghWK+3c6QjqIclxD72KFKdptH/NETRFp29twr7JyFXKdAhKg/RGxWqbmk1Ri
hrcvTW87+0BAamPTKnNKzbE6d7Rm6GQz6bEooO/OX41hi/TPGz3kEwt2t3Vg
kQVGmmj8Va7DIxt2vXIqLbHEwZSRKs7yO2Qg9px7dpYVDhbGeS3svUbuue1f
0pJnjWknwl7HHjxPdH0f9ZafW4NpqjZO7aYXAWW0vAfxNmi6Is1fY+QaFOtE
LrFMssVcznZ27eIqYHO+z3A+Yoe5Xp9+7l/LA05HYWtO7FrM5c2eEvbwITWm
YMIobh1u1fLS3HGnGcaCrfX2hzBR3BngEVMvgJbUkwuPOa5Hrw8GfXGLhXBg
6tdE+q15l92W2JuIoMeCkm1YbY8bRV8wQy064PCaUGbBdXvk3EpPquc9gSbf
ANZmYwfsqxv98Zp7Fzj4jdzULnNAfaV1e/KbbjjK3vJsk4EjFqZ04vr4HsiI
UJtZUDBvd7/XxsqnwDcKnhvRdsJCx5qGz5zncP/zeRWbHCd8GsVqqbd+Ae33
PEeytZxRu5ex4Ej3SxCYRrRm5TujhJ0fvTuhH9i1e8uk6i4oiUtarDM7AAFm
fUEB2S54xLtoLHzPIMzwmAa2dFfMnLWJYupJgaXyVnwp1RXHOteeZbyQAmO1
W7AFjcLH9fou8VwZJMT4flA/Ne9t/B+aY+Vg4BImtGRRiDn8Revi5dA0e/yK
x2kKq7v42cWJclDPzvZKPkPhlYCGkhOpcuBUCn56e4HCuOjGWossObQMOzgL
iynUyWsav3BDDtqhyxLO8Sk89FxwcM+AHOpsjLzLGimUGLYMNUrlEPSPjXFD
E4XewS3Rtq/lUH5mS+sHAYVOIy0s1TE5fHX1tE5YO4Wqn1ov85RyCOkf5XkM
UFhh0tapz1AA/boyM2iQQuOwNt8MPQVwo+gHk2UU5pe39U8aKGDqoxm9eojC
FPvHo2IzBWTq++9bNU7hLk8R/Yf1CmDKDttuek+hIEOUM+qoAMnNk3N+kxRS
YhHDz1UBxm55N3KnKTTbKza3d1fAQ1opi6uksLBIXPHLZgVECrk7hR8pXDog
tlf/WgEauX+aK2YpTDNrv5+wVQF39wmn5+YonIpoB/l2BfwHCitTRQ==
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 GrayLevel[0], 
                 Thickness[0.003]], 
                Line[CompressedData["
1:eJwVx3881HccwPEr1slUlEN+R36Euvz+auX9DmulrB+PJRHlZ1ZIEnIyucoS
Hn6s5Uc7aWuJq6Q5meNDHZ3u0DiVQu5HEhZND3ZKZn+8Hq/Hc1XIsT3hC2k0
ms98/3/0bDKbRpuAA4bLE125MhJmZd1paTwBW7krHKxvyshAW4++z8YJcNzI
+Fvvdxl5stS+uihpAjQO6IXOlMrIH4VvBh3eTwC/xHhnQ4GMpHC/cw+XvQdD
A1srT5aMLJGsU7YJJqFvpdezb71lhGkujym4MA2BugmuEcNSQlOpY8fXzMHA
v+OBhtpS8hupeuBfqYJA1YzJfQbJS371u65IOjZXLW810n1Fev2PMuMSv0SV
xqHU9OP9ROub7IhmXIaLMnarqQ+/JGojDr0lt7SQbjQceHXTC6KlyZN43F2B
mfFX0meLnxPX/mjR5nwGijPeJJ7WfkaaZtJ2SEp0cWlkkJtGdA85TITCxvSV
qKkaJWqQdpPC0Bv6jEMGmBd82c4lqIvY+UmnPocboXbWu/0NdU9I/+TODtxm
ghWK+3c6QjqIclxD72KFKdptH/NETRFp29twr7JyFXKdAhKg/RGxWqbmk1Ri
hrcvTW87+0BAamPTKnNKzbE6d7Rm6GQz6bEooO/OX41hi/TPGz3kEwt2t3Vg
kQVGmmj8Va7DIxt2vXIqLbHEwZSRKs7yO2Qg9px7dpYVDhbGeS3svUbuue1f
0pJnjWknwl7HHjxPdH0f9ZafW4NpqjZO7aYXAWW0vAfxNmi6Is1fY+QaFOtE
LrFMssVcznZ27eIqYHO+z3A+Yoe5Xp9+7l/LA05HYWtO7FrM5c2eEvbwITWm
YMIobh1u1fLS3HGnGcaCrfX2hzBR3BngEVMvgJbUkwuPOa5Hrw8GfXGLhXBg
6tdE+q15l92W2JuIoMeCkm1YbY8bRV8wQy064PCaUGbBdXvk3EpPquc9gSbf
ANZmYwfsqxv98Zp7Fzj4jdzULnNAfaV1e/KbbjjK3vJsk4EjFqZ04vr4HsiI
UJtZUDBvd7/XxsqnwDcKnhvRdsJCx5qGz5zncP/zeRWbHCd8GsVqqbd+Ae33
PEeytZxRu5ex4Ej3SxCYRrRm5TujhJ0fvTuhH9i1e8uk6i4oiUtarDM7AAFm
fUEB2S54xLtoLHzPIMzwmAa2dFfMnLWJYupJgaXyVnwp1RXHOteeZbyQAmO1
W7AFjcLH9fou8VwZJMT4flA/Ne9t/B+aY+Vg4BImtGRRiDn8Revi5dA0e/yK
x2kKq7v42cWJclDPzvZKPkPhlYCGkhOpcuBUCn56e4HCuOjGWossObQMOzgL
iynUyWsav3BDDtqhyxLO8Sk89FxwcM+AHOpsjLzLGimUGLYMNUrlEPSPjXFD
E4XewS3Rtq/lUH5mS+sHAYVOIy0s1TE5fHX1tE5YO4Wqn1ov85RyCOkf5XkM
UFhh0tapz1AA/boyM2iQQuOwNt8MPQVwo+gHk2UU5pe39U8aKGDqoxm9eojC
FPvHo2IzBWTq++9bNU7hLk8R/Yf1CmDKDttuek+hIEOUM+qoAMnNk3N+kxRS
YhHDz1UBxm55N3KnKTTbKza3d1fAQ1opi6uksLBIXPHLZgVECrk7hR8pXDog
tlf/WgEauX+aK2YpTDNrv5+wVQF39wmn5+YonIpoB/l2BfwHCitTRQ==
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{1, 25}, {-0.5835225415802472, 
                0.6342636343135541}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {1.0000000000000022`, 0}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 GrayLevel[0], 
                 Thickness[0.003]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{1, 25}, {-0.5835225415802472, 
               0.6342636343135541}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {1.0000000000000022`, 0}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                GrayLevel[0], 
                Thickness[0.003]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             GrayLevel[0], 
             Thickness[0.003]], 
            Line[CompressedData["
1:eJwVx3881HccwPEr1slUlEN+R36Euvz+auX9DmulrB+PJRHlZ1ZIEnIyucoS
Hn6s5Uc7aWuJq6Q5meNDHZ3u0DiVQu5HEhZND3ZKZn+8Hq/Hc1XIsT3hC2k0
ms98/3/0bDKbRpuAA4bLE125MhJmZd1paTwBW7krHKxvyshAW4++z8YJcNzI
+Fvvdxl5stS+uihpAjQO6IXOlMrIH4VvBh3eTwC/xHhnQ4GMpHC/cw+XvQdD
A1srT5aMLJGsU7YJJqFvpdezb71lhGkujym4MA2BugmuEcNSQlOpY8fXzMHA
v+OBhtpS8hupeuBfqYJA1YzJfQbJS371u65IOjZXLW810n1Fev2PMuMSv0SV
xqHU9OP9ROub7IhmXIaLMnarqQ+/JGojDr0lt7SQbjQceHXTC6KlyZN43F2B
mfFX0meLnxPX/mjR5nwGijPeJJ7WfkaaZtJ2SEp0cWlkkJtGdA85TITCxvSV
qKkaJWqQdpPC0Bv6jEMGmBd82c4lqIvY+UmnPocboXbWu/0NdU9I/+TODtxm
ghWK+3c6QjqIclxD72KFKdptH/NETRFp29twr7JyFXKdAhKg/RGxWqbmk1Ri
hrcvTW87+0BAamPTKnNKzbE6d7Rm6GQz6bEooO/OX41hi/TPGz3kEwt2t3Vg
kQVGmmj8Va7DIxt2vXIqLbHEwZSRKs7yO2Qg9px7dpYVDhbGeS3svUbuue1f
0pJnjWknwl7HHjxPdH0f9ZafW4NpqjZO7aYXAWW0vAfxNmi6Is1fY+QaFOtE
LrFMssVcznZ27eIqYHO+z3A+Yoe5Xp9+7l/LA05HYWtO7FrM5c2eEvbwITWm
YMIobh1u1fLS3HGnGcaCrfX2hzBR3BngEVMvgJbUkwuPOa5Hrw8GfXGLhXBg
6tdE+q15l92W2JuIoMeCkm1YbY8bRV8wQy064PCaUGbBdXvk3EpPquc9gSbf
ANZmYwfsqxv98Zp7Fzj4jdzULnNAfaV1e/KbbjjK3vJsk4EjFqZ04vr4HsiI
UJtZUDBvd7/XxsqnwDcKnhvRdsJCx5qGz5zncP/zeRWbHCd8GsVqqbd+Ae33
PEeytZxRu5ex4Ej3SxCYRrRm5TujhJ0fvTuhH9i1e8uk6i4oiUtarDM7AAFm
fUEB2S54xLtoLHzPIMzwmAa2dFfMnLWJYupJgaXyVnwp1RXHOteeZbyQAmO1
W7AFjcLH9fou8VwZJMT4flA/Ne9t/B+aY+Vg4BImtGRRiDn8Revi5dA0e/yK
x2kKq7v42cWJclDPzvZKPkPhlYCGkhOpcuBUCn56e4HCuOjGWossObQMOzgL
iynUyWsav3BDDtqhyxLO8Sk89FxwcM+AHOpsjLzLGimUGLYMNUrlEPSPjXFD
E4XewS3Rtq/lUH5mS+sHAYVOIy0s1TE5fHX1tE5YO4Wqn1ov85RyCOkf5XkM
UFhh0tapz1AA/boyM2iQQuOwNt8MPQVwo+gHk2UU5pe39U8aKGDqoxm9eojC
FPvHo2IzBWTq++9bNU7hLk8R/Yf1CmDKDttuek+hIEOUM+qoAMnNk3N+kxRS
YhHDz1UBxm55N3KnKTTbKza3d1fAQ1opi6uksLBIXPHLZgVECrk7hR8pXDog
tlf/WgEauX+aK2YpTDNrv5+wVQF39wmn5+YonIpoB/l2BfwHCitTRQ==
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{1, 25}, {-0.5835225415802472, 0.6342636343135541}},
           "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {1.0000000000000022`, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             GrayLevel[0], 
             Thickness[0.003]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]}, 
    AspectRatio -> 0.7142857142857143, Axes -> {False, False}, 
    AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction -> 
    Identity, Frame -> {{True, True}, {True, True}}, 
    FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> {{
       GrayLevel[0], 
       Thickness[Large]}, {
       GrayLevel[0], 
       Thickness[Large]}, {
       GrayLevel[0], 
       Thickness[Large]}, {
       GrayLevel[0], 
       Thickness[Large]}}, FrameTicks -> {{Automatic, Automatic}, {{{0, 
         FormBox["0", TraditionalForm]}, {4, 
         FormBox["4", TraditionalForm]}, {8, 
         FormBox["8", TraditionalForm]}, {12, 
         FormBox["12", TraditionalForm]}, {16, 
         FormBox["16", TraditionalForm]}, {20, 
         FormBox["20", TraditionalForm]}, {24, 
         FormBox["24", TraditionalForm]}}, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], LabelStyle -> {
      GrayLevel[0], 
      Directive[15]}, 
    Method -> {
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
        Directive[
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.571589, 0.586483, 0.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
      "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05],
       "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint",
       "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )}}, 
    PlotRange -> {{0., 25.}, {-1.7869369759142832`, 1.759648489663076}}, 
    PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
    Ticks -> {Automatic, Automatic}, TicksStyle -> {
      GrayLevel[0], 
      Directive[15]}], 
   "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[StyleBox[\\\"k\\\", \
\\\"TI\\\"], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"k\\\
\", \\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
   "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], StyleBox[\\\"k\\\", \
\\\"TI\\\"]], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"y_{k\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)-\\!\\(\\*TemplateBox[<|\\\"\
boxes\\\" -> FormBox[OverscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], \
\\\"_\\\"], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\
\\\\bar{y}\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\""},
  "Labeled",
  DisplayFunction->(GridBox[{{
      ItemBox[
       RotationBox[#3, BoxRotation -> 1.5707963267948966`], BaseStyle -> 
       Directive[20], DefaultBaseStyle -> "LabeledLabel"], 
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline, ImageSize -> 350], DefaultBaseStyle -> 
        "Labeled"], "SkipImageSizeLevel"]}, {"", 
      ItemBox[#2, BaseStyle -> Directive[20], DefaultBaseStyle -> 
       "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, 
    GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
    BaselinePosition -> {1, 2}]& ),
  InterpretationFunction->(RowBox[{"Labeled", "[", 
     RowBox[{#, ",", 
       RowBox[{"{", 
         RowBox[{#2, ",", #3}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{"Bottom", ",", "Left"}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{"RotateLabel", "\[Rule]", "True"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "20", "]"}]}], ",", 
           RowBox[{"ImageSize", "\[Rule]", "350"}]}], "}"}]}], 
     "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9400937586552973`*^9, 3.9400940288577433`*^9, {3.940094400870594*^9, 
   3.9400944314557133`*^9}, {3.9400944747816553`*^9, 3.940094484142892*^9}, 
   3.9400955855858*^9, {3.940095620365344*^9, 3.940095624115773*^9}, 
   3.940095877391369*^9, 3.94009621497414*^9, 3.940950434266182*^9, 
   3.940956879094819*^9, 3.94095701823123*^9, 3.940957153253286*^9, 
   3.940959336889933*^9},
 CellLabel->
  "Out[361]=",ExpressionUUID->"8900f6b8-826c-42df-ac27-064911fffd94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Fig2b", "=", 
  RowBox[{"Labeled", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ListLinePlot", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Insert", "[", 
          RowBox[{"zDataPoints", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", "1"}], "]"}], "}"}], ",", 
        " ", "\[IndentingNewLine]", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", "Black", "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"AspectRatio", "->", 
         RowBox[{"1", "/", "1.4"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Filling", "->", "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{"FillingStyle", "->", 
         RowBox[{"Opacity", "[", "0.1", "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Axes", "->", "False"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Frame", "->", "True"}], ",", "\[IndentingNewLine]", 
        RowBox[{"FrameStyle", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Black", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"TicksStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Directive", "[", "15", "]"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"LabelStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Directive", "[", "15", "]"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"FrameTicks", "->", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{"Automatic", ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{"i", ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "0", ",", "n", ",", "4"}], "}"}]}], "]"}], 
             ",", "Automatic"}], "}"}]}], "\[IndentingNewLine]", "}"}]}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "n"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"Min", "[", "z", "]"}], "-", 
              RowBox[{"5", "e"}]}], ",", 
             RowBox[{
              RowBox[{"Max", "[", "z", "]"}], "+", 
              RowBox[{"10", "e"}]}]}], "}"}]}], "}"}]}]}], 
       "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Plot", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "25"}], "}"}], ",", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Dashed", ",", "Black", ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ListPlot", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"zDataPoints", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"zDataPoints", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"zDataPoints", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"zDataPoints", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "}"}]}], "}"}], ",", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"PlotMarkers", "->", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\[FilledCircle]", ",", 
             RowBox[{"FontSize", "->", "12"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Style", "[", 
            RowBox[{"\[FilledCircle]", ",", 
             RowBox[{"FontSize", "->", "12"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Style", "[", 
            RowBox[{"\[FilledCircle]", ",", 
             RowBox[{"FontSize", "->", "10"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Style", "[", 
            RowBox[{"\[FilledCircle]", ",", 
             RowBox[{"FontSize", "->", "10"}]}], "]"}]}], 
          "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", "Red", ",", "Green", ",", "Magenta"}], 
          "}"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"z\", \"TI\"], \"1\"], TraditionalForm], \"errors\" -> {}, \
\"input\" -> \"z_{1}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", ",", 
             RowBox[{"FontSize", "->", "16"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{"zDataPoints", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0.05"}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"z\", \"TI\"], \"2\"], TraditionalForm], \"errors\" -> {}, \
\"input\" -> \"z_{2}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", ",", 
             RowBox[{"FontSize", "->", "16"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{"zDataPoints", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{"{", 
             RowBox[{"0.3", ",", "0.05"}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"z\", \"TI\"], \"3\"], TraditionalForm], \"errors\" -> {}, \
\"input\" -> \"z_{3}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", ",", 
             RowBox[{"FontSize", "->", "16"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{"zDataPoints", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "-", 
            RowBox[{"{", 
             RowBox[{"0.7", ",", "0.15"}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"z\", \"TI\"], \"4\"], TraditionalForm], \"errors\" -> {}, \
\"input\" -> \"z_{4}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", ",", 
             RowBox[{"FontSize", "->", "16"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{"zDataPoints", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "-", 
            RowBox[{"{", 
             RowBox[{"0.7", ",", "0.15"}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
StyleBox[\"j\", \"TI\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"j\
\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", ",", 
      "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"z\", \"TI\"], 
StyleBox[\"j\", \"TI\"]], TraditionalForm], \"errors\" -> {}, \"input\" -> \
\"z_j\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"Bottom", ",", "Left"}], "}"}], ",", 
    RowBox[{"RotateLabel", "->", "True"}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "20", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "350"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.931118437922418*^9, 3.931118452728948*^9}, {
   3.931118541636046*^9, 3.9311185576028957`*^9}, {3.931118632076301*^9, 
   3.931118654743993*^9}, {3.9311187265938587`*^9, 3.931118752894424*^9}, {
   3.9311187880525217`*^9, 3.931118812738101*^9}, {3.931118848771554*^9, 
   3.9311188495818977`*^9}, {3.931118926486691*^9, 3.9311190682524014`*^9}, {
   3.931119106057472*^9, 3.931119124228856*^9}, {3.931119170445531*^9, 
   3.9311191834785013`*^9}, {3.931119235831379*^9, 3.931119262512694*^9}, {
   3.9311193108532877`*^9, 3.931119356286866*^9}, {3.931119405525395*^9, 
   3.9311194335865297`*^9}, {3.931119507849063*^9, 3.931119508462953*^9}, {
   3.9311195547787857`*^9, 3.931119567781708*^9}, {3.93119109814058*^9, 
   3.931191101659052*^9}, 3.931191407411496*^9, {3.9311914819894*^9, 
   3.93119154803677*^9}, {3.93119162247851*^9, 3.931191691124251*^9}, {
   3.931191848464841*^9, 3.931191873919498*^9}, {3.931191949914056*^9, 
   3.9311920552864513`*^9}, {3.931192091800343*^9, 3.9311921106254883`*^9}, {
   3.931192154858329*^9, 3.931192185599556*^9}, {3.9311923620694304`*^9, 
   3.931192401552569*^9}, {3.9311924497496033`*^9, 3.931192487778741*^9}, {
   3.9311925238554497`*^9, 3.931192526916013*^9}, {3.9311927429330463`*^9, 
   3.931192743171928*^9}, {3.931192773561524*^9, 3.931192797008697*^9}, {
   3.9311931009191513`*^9, 3.931193105145619*^9}, {3.931193148368414*^9, 
   3.931193151284298*^9}, {3.931193217803608*^9, 3.931193220682547*^9}, {
   3.931193472586852*^9, 3.931193505498225*^9}, {3.9311935377659197`*^9, 
   3.93119353836559*^9}, {3.931193598699489*^9, 3.931193723584446*^9}, {
   3.9311937604807043`*^9, 3.9311938355998583`*^9}, {3.931193888787372*^9, 
   3.931193889097736*^9}, {3.931193933685944*^9, 3.931193937810522*^9}, {
   3.9311939790476093`*^9, 3.931193979465905*^9}, {3.9311940273548203`*^9, 
   3.931194029664809*^9}, {3.931194061977375*^9, 3.931194074171062*^9}, {
   3.931194110323236*^9, 3.931194114095047*^9}, {3.931194175449926*^9, 
   3.931194184545549*^9}, {3.931194273283105*^9, 3.931194297949292*^9}, {
   3.931194348434579*^9, 3.931194383710415*^9}, {3.931194652101427*^9, 
   3.931194804446113*^9}, {3.9311948394055767`*^9, 3.9311948507211523`*^9}, {
   3.931194888113297*^9, 3.9311948914402018`*^9}, {3.931194925386394*^9, 
   3.931194998392356*^9}, 3.9312001909682198`*^9, {3.931200391443877*^9, 
   3.9312004748083267`*^9}, {3.931200520078727*^9, 3.931200625910659*^9}, {
   3.9312006571782503`*^9, 3.9312006945467*^9}, {3.9312007342998047`*^9, 
   3.93120086958572*^9}, {3.931206885512652*^9, 3.931206931521682*^9}, {
   3.931206987564582*^9, 3.931206991066104*^9}, {3.931276565475502*^9, 
   3.931276571597452*^9}, {3.931276867436928*^9, 3.931276869895011*^9}, {
   3.9312769843255997`*^9, 3.9312771935681753`*^9}, {3.931277385397039*^9, 
   3.931277392964073*^9}, {3.9312774895221167`*^9, 3.93127751566571*^9}, {
   3.931283543336163*^9, 3.9312835436856728`*^9}, {3.931283725139908*^9, 
   3.931283725456006*^9}, {3.9312840758163977`*^9, 3.9312840895481853`*^9}, {
   3.9312843496650267`*^9, 3.9312843515710783`*^9}, 3.9312844300765676`*^9, {
   3.931284583646817*^9, 3.931284822046248*^9}, {3.9312855481419783`*^9, 
   3.931285560400687*^9}, {3.9312855940487127`*^9, 3.9312857584277353`*^9}, {
   3.9400936742700644`*^9, 3.940093674724193*^9}, {3.940096759404014*^9, 
   3.940096807269005*^9}, {3.940959341103129*^9, 3.9409593577042847`*^9}},
 CellLabel->
  "In[364]:=",ExpressionUUID->"eed5d8c4-3a8d-4b0e-aac7-222501b7d0ff"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{}, 
      InterpretationBox[{
        TagBox[
         GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAwBWIQjR18sE+I3jZNf/oNe6iAQ1oWwzn/3HtQPofD1E2O
+9JUX+yH8AUc0vac2S8U8wvKF3E48ebG55PWP6F8CYdboU7dr0z/QPkyDiwb
5j6alcZ1AMJXcFj+L8DpYjIHlK/k8DbqgMAZTWYoX8VBor8pZo08A5Sv5vDn
m3W0AxsjlK/hkLr6ZKDKZ5h6LYeZHQVzp5zih/J1HJ7nxu77IgmzT89hSaDC
3K0e7FC+gcPjjYernIsEoHxDh87sXPuSScJQvpHDpKBkVou7QlC+scO3NQvZ
i9l5oHwTh28/f7fIJvFC+aYOKZ92sVVOgtln5vBV7Pzr9rcsUL65Q6nt01Vd
mz9Cw8PCAULfsXli9vXyLHFmB9T4sCDARwej8TdQ8QcA3rfdNQ==
          "], {{{
             GrayLevel[0], 
             Opacity[0.1], 
             EdgeForm[None], 
             GraphicsGroupBox[
              
              PolygonBox[{{27, 26, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
               16, 17, 18, 19, 20, 21, 22, 23, 24}}]]}, {
             GrayLevel[0], 
             Opacity[0.1], 
             EdgeForm[None], 
             GraphicsGroupBox[{
               PolygonBox[{{27, 28, 25}}], 
               PolygonBox[{{1, 26, 3, 2}}]}]}, {}, {}}, {{}, {}, 
            TagBox[{
              GrayLevel[0], 
              PointSize[
               NCache[
                Rational[7, 360], 0.019444444444444445`]], 
              AbsoluteThickness[2], 
              
              LineBox[{1, 2, 3, 26, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
               16, 17, 18, 19, 20, 21, 22, 23, 24, 27, 25}]}, 
             Annotation[#, "Charting`Private`Tag#1"]& ]}}], {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", 
            GraphicsComplex[CompressedData["
1:eJxTTMoPSmViYGAwBWIQjR18sE+I3jZNf/oNe6iAQ1oWwzn/3HtQPofD1E2O
+9JUX+yH8AUc0vac2S8U8wvKF3E48ebG55PWP6F8CYdboU7dr0z/QPkyDiwb
5j6alcZ1AMJXcFj+L8DpYjIHlK/k8DbqgMAZTWYoX8VBor8pZo08A5Sv5vDn
m3W0AxsjlK/hkLr6ZKDKZ5h6LYeZHQVzp5zih/J1HJ7nxu77IgmzT89hSaDC
3K0e7FC+gcPjjYernIsEoHxDh87sXPuSScJQvpHDpKBkVou7QlC+scO3NQvZ
i9l5oHwTh28/f7fIJvFC+aYOKZ92sVVOgtln5vBV7Pzr9rcsUL65Q6nt01Vd
mz9Cw8PCAULfsXli9vXyLHFmB9T4sCDARwej8TdQ8QcA3rfdNQ==
             "], {{{
                EdgeForm[], 
                Directive[
                 GrayLevel[0], 
                 Opacity[0.1]], 
                GraphicsGroup[{
                  
                  Polygon[{{27, 26, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
                   16, 17, 18, 19, 20, 21, 22, 23, 24}}]}]}, {
                EdgeForm[], 
                Directive[
                 GrayLevel[0], 
                 Opacity[0.1]], 
                GraphicsGroup[{
                  Polygon[{{27, 28, 25}}], 
                  Polygon[{{1, 26, 3, 2}}]}]}, {}, {}}, {{}, {}, 
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  PointSize[
                   Rational[7, 360]], 
                  AbsoluteThickness[2], 
                  GrayLevel[0]], 
                 
                 Line[{1, 2, 3, 26, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
                  16, 17, 18, 19, 20, 21, 22, 23, 24, 27, 25}]}, 
                "Charting`Private`Tag#1"]}}], <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0., 24.}, {-5.143021575025053, 
                0.9754218589529614}}, "Frame" -> {{True, True}, {True, True}},
                "AxesOrigin" -> {0, 0}, 
               "ImageSize" -> {360, 257.14285714285717`}, 
               "Axes" -> {False, False}, "LabelStyle" -> {
                 GrayLevel[0], 
                 Directive[15]}, "AspectRatio" -> 0.7142857142857143, 
               "DefaultStyle" -> {
                 Directive[
                  PointSize[
                   Rational[7, 360]], 
                  AbsoluteThickness[2], 
                  GrayLevel[0]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   Identity[
                    Part[#, 1]], 
                   Identity[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {{{
                   EdgeForm[], 
                   Directive[
                    GrayLevel[0], 
                    Opacity[0.1]], 
                   GraphicsGroup[{{
                    Polygon[CompressedData["
1:eJxTTMoPSmViYGAQB2IQDQEWDjDWE7Ovl2eJM8P5EMDhMHWT47401Rf7IXwB
h7Q9Z/YLxfyC8kUcTry58fmk9U8oX8LhVqhT9yvTP1C+jAPLhrmPZqVxHYDw
FRyW/wtwupjMAeUrObyNOiBwRpMZyldxkOhvilkjzwDlqzn8+WYd7cDGCOVr
OKSuPhmo8hmmXsthZkfB3Cmn+KF8HYfnubH7vkjC7NNzWBKoMHerBzuUb+Dw
eOPhKuciASjf0KEzO9e+ZJIwlG/kMCkomdXirhCUb+zwbc1C9mJ2HijfxOHb
z98tskm8UL6pQ8qnXWyVk2D2mTl8FTv/uv0tC5Rv7lBq+3RV1+aP+wGleGb/

                    "]]}}]}, {
                   EdgeForm[], 
                   Directive[
                    GrayLevel[0], 
                    Opacity[0.1]], 
                   GraphicsGroup[{{
                    
                    Polygon[{{24., 0.}, {24., 0.}, {24., 
                    1.5543122344752192`*^-15}}]}, {
                    
                    Polygon[{{0., 0.}, {2.386525779648638, 0.}, {2., 
                    0.4754218589529614}, {1., 
                    0.3842276546287646}}]}}]}, {}, {}}, {{}, {}, 
                  Annotation[{
                    Hue[0.67, 0.6, 0.6], 
                    Directive[
                    PointSize[
                    Rational[7, 360]], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], 
                    Line[CompressedData["
1:eJxTTMoPSmViYGCQBmIQjR18sE+I3jZNf/oNe6iAQ1oWwzn/3Hv2T8y+Xp4l
zuyAqp7DYeomx31pqi/2Q/gCDml7zuwXivkF5Ys4nHhz4/NJ659QvoTDrVCn
7lemf6B8GQeWDXMfzUrjOgDhKzgs/xfgdDGZA8pXcngbdUDgjCYzlK/iINHf
FLNGngHKV3P488062oGNEcrXcEhdfTJQ5TNMvZbDzI6CuVNO8UP5Og7Pc2P3
fZGE2afnsCRQYe5WD3Yo38Dh8cbDVc5FAlC+oUNndq59ySRhKN/IYVJQMqvF
XSEo39jh25qF7MXsPFC+icO3n79bZJN4oXxTh5RPu9gqJ8HsM3P4Knb+dftb
Fijf3KHU9umqrs0foeFhgRa+MP4dGwDOAnFd
                    "]]}, "Charting`Private`Tag#1"]}}, "GCFlag" -> True|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0., 24.}, {-5.143021575025053, 
               0.9754218589529614}}, "Frame" -> {{True, True}, {True, True}}, 
              "AxesOrigin" -> {0, 0}, 
              "ImageSize" -> {360, 257.14285714285717`}, 
              "Axes" -> {False, False}, "LabelStyle" -> {
                GrayLevel[0], 
                Directive[15]}, "AspectRatio" -> 0.7142857142857143, 
              "DefaultStyle" -> {
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {{{
                  EdgeForm[], 
                  Directive[
                   GrayLevel[0], 
                   Opacity[0.1]], 
                  GraphicsGroup[{{
                    Polygon[CompressedData["
1:eJxTTMoPSmViYGAQB2IQDQEWDjDWE7Ovl2eJM8P5EMDhMHWT47401Rf7IXwB
h7Q9Z/YLxfyC8kUcTry58fmk9U8oX8LhVqhT9yvTP1C+jAPLhrmPZqVxHYDw
FRyW/wtwupjMAeUrObyNOiBwRpMZyldxkOhvilkjzwDlqzn8+WYd7cDGCOVr
OKSuPhmo8hmmXsthZkfB3Cmn+KF8HYfnubH7vkjC7NNzWBKoMHerBzuUb+Dw
eOPhKuciASjf0KEzO9e+ZJIwlG/kMCkomdXirhCUb+zwbc1C9mJ2HijfxOHb
z98tskm8UL6pQ8qnXWyVk2D2mTl8FTv/uv0tC5Rv7lBq+3RV1+aP+wGleGb/

                    "]]}}]}, {
                  EdgeForm[], 
                  Directive[
                   GrayLevel[0], 
                   Opacity[0.1]], 
                  GraphicsGroup[{{
                    Polygon[{{24., 0.}, {24., 0.}, {24., 
                    1.5543122344752192`*^-15}}]}, {
                    
                    Polygon[{{0., 0.}, {2.386525779648638, 0.}, {2., 
                    0.4754218589529614}, {1., 
                    0.3842276546287646}}]}}]}, {}, {}}, {{}, {}, 
                 Annotation[{
                   Hue[0.67, 0.6, 0.6], 
                   Directive[
                    PointSize[
                    Rational[7, 360]], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], 
                   Line[CompressedData["
1:eJxTTMoPSmViYGCQBmIQjR18sE+I3jZNf/oNe6iAQ1oWwzn/3Hv2T8y+Xp4l
zuyAqp7DYeomx31pqi/2Q/gCDml7zuwXivkF5Ys4nHhz4/NJ659QvoTDrVCn
7lemf6B8GQeWDXMfzUrjOgDhKzgs/xfgdDGZA8pXcngbdUDgjCYzlK/iINHf
FLNGngHKV3P488062oGNEcrXcEhdfTJQ5TNMvZbDzI6CuVNO8UP5Og7Pc2P3
fZGE2afnsCRQYe5WD3Yo38Dh8cbDVc5FAlC+oUNndq59ySRhKN/IYVJQMqvF
XSEo39jh25qF7MXsPFC+icO3n79bZJN4oXxTh5RPu9gqJ8HsM3P4Knb+dftb
Fijf3KHU9umqrs0foeFhgRa+MP4dGwDOAnFd
                    "]]}, "Charting`Private`Tag#1"]}}, "GCFlag" -> True|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[
        GraphicsComplex[CompressedData["
1:eJxTTMoPSmViYGAwBWIQjR18sE+I3jZNf/oNe6iAQ1oWwzn/3HtQPofD1E2O
+9JUX+yH8AUc0vac2S8U8wvKF3E48ebG55PWP6F8CYdboU7dr0z/QPkyDiwb
5j6alcZ1AMJXcFj+L8DpYjIHlK/k8DbqgMAZTWYoX8VBor8pZo08A5Sv5vDn
m3W0AxsjlK/hkLr6ZKDKZ5h6LYeZHQVzp5zih/J1HJ7nxu77IgmzT89hSaDC
3K0e7FC+gcPjjYernIsEoHxDh87sXPuSScJQvpHDpKBkVou7QlC+scO3NQvZ
i9l5oHwTh28/f7fIJvFC+aYOKZ92sVVOgtln5vBV7Pzr9rcsUL65Q6nt01Vd
mz9Cw8PCAULfsXli9vXyLHFmB9T4sCDARwej8TdQ8QcA3rfdNQ==
         "], {{{
            EdgeForm[], 
            Directive[
             GrayLevel[0], 
             Opacity[0.1]], 
            GraphicsGroup[{
              
              Polygon[{{27, 26, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
               17, 18, 19, 20, 21, 22, 23, 24}}]}]}, {
            EdgeForm[], 
            Directive[
             GrayLevel[0], 
             Opacity[0.1]], 
            GraphicsGroup[{
              Polygon[{{27, 28, 25}}], 
              Polygon[{{1, 26, 3, 2}}]}]}, {}, {}}, {{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[7, 360]], 
              AbsoluteThickness[2], 
              GrayLevel[0]], 
             
             Line[{1, 2, 3, 26, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
              17, 18, 19, 20, 21, 22, 23, 24, 27, 25}]}, 
            "Charting`Private`Tag#1"]}}], <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0., 24.}, {-5.143021575025053, 
            0.9754218589529614}}, "Frame" -> {{True, True}, {True, True}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 257.14285714285717`}, 
           "Axes" -> {False, False}, "LabelStyle" -> {
             GrayLevel[0], 
             Directive[15]}, "AspectRatio" -> 0.7142857142857143, 
           "DefaultStyle" -> {
             Directive[
              PointSize[
               Rational[7, 360]], 
              AbsoluteThickness[2], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {{{
               EdgeForm[], 
               Directive[
                GrayLevel[0], 
                Opacity[0.1]], 
               GraphicsGroup[{{
                  Polygon[CompressedData["
1:eJxTTMoPSmViYGAQB2IQDQEWDjDWE7Ovl2eJM8P5EMDhMHWT47401Rf7IXwB
h7Q9Z/YLxfyC8kUcTry58fmk9U8oX8LhVqhT9yvTP1C+jAPLhrmPZqVxHYDw
FRyW/wtwupjMAeUrObyNOiBwRpMZyldxkOhvilkjzwDlqzn8+WYd7cDGCOVr
OKSuPhmo8hmmXsthZkfB3Cmn+KF8HYfnubH7vkjC7NNzWBKoMHerBzuUb+Dw
eOPhKuciASjf0KEzO9e+ZJIwlG/kMCkomdXirhCUb+zwbc1C9mJ2HijfxOHb
z98tskm8UL6pQ8qnXWyVk2D2mTl8FTv/uv0tC5Rv7lBq+3RV1+aP+wGleGb/

                   "]]}}]}, {
               EdgeForm[], 
               Directive[
                GrayLevel[0], 
                Opacity[0.1]], 
               GraphicsGroup[{{
                  
                  Polygon[{{24., 0.}, {24., 0.}, {24., 
                   1.5543122344752192`*^-15}}]}, {
                  
                  Polygon[{{0., 0.}, {2.386525779648638, 0.}, {2., 
                   0.4754218589529614}, {1., 
                   0.3842276546287646}}]}}]}, {}, {}}, {{}, {}, 
              Annotation[{
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGCQBmIQjR18sE+I3jZNf/oNe6iAQ1oWwzn/3Hv2T8y+Xp4l
zuyAqp7DYeomx31pqi/2Q/gCDml7zuwXivkF5Ys4nHhz4/NJ659QvoTDrVCn
7lemf6B8GQeWDXMfzUrjOgDhKzgs/xfgdDGZA8pXcngbdUDgjCYzlK/iINHf
FLNGngHKV3P488062oGNEcrXcEhdfTJQ5TNMvZbDzI6CuVNO8UP5Og7Pc2P3
fZGE2afnsCRQYe5WD3Yo38Dh8cbDVc5FAlC+oUNndq59ySRhKN/IYVJQMqvF
XSEo39jh25qF7MXsPFC+icO3n79bZJN4oXxTh5RPu9gqJ8HsM3P4Knb+dftb
Fijf3KHU9umqrs0foeFhgRa+MP4dGwDOAnFd
                 "]]}, "Charting`Private`Tag#1"]}}, "GCFlag" -> True|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            GrayLevel[0], 
            Thickness[0.005], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxNz30s1HEcB/Afk1NzC8nTbh7O44nc5UJKJ5uH0nm4aXkYE537nYdwCHV5
bCKn87BUw3HzGBs6SbJLZx6ijC7/hA1teVityUPnoaPa8vn23t577/Xn2ywq
kcVWxTCM+ad/lyxU1ouMxeexf+nRoJgk4NmMA8sy2htscCF4mJrMUcdrwW8F
cp9NTgd41DW/9xunHzxWNpO8zJkAX5IS/BY5c+BxotNhtfBVsIfQ802z/xaY
7bBDpBEx9wMzKewfet5qYMnUnbRRFw3wWR3bDrVsTTBnt7ymMVgLnDi85NjB
1AHfD1W3VMbrgqNHbsfQcD2wjGAYGBdiAKZp51SupBqBI9fd7PziSWCxaIik
KDEGdz1wnZGzTMGpr9wCai6bgfvHGteKwshgrvcZKTfYHFzdQuuOi7UAl61L
c5PSLcGLrWk3cZ4VeNCr/HFenjVYxX/6szDHBoxdeKFSl0kBF+ormPJ7tuCk
0OgBRf4J8EIu/TrjoR1Yt+LJdJHYHtykZZs5UnUSLOOZeFq3OYBFpnUktyAq
WMrfwfBJZDNfwi/zqzTw8wlK8acpZMHwHtU0/BS4ImUlNnIWmX/c+Cg5xBH8
lHJoLHUeWX1DxVAWQQc3U59liZaQKVGtfsqE0+CZi72SK1+R5fW37BkpTuCt
rsBz5DXk/Ze87oIbzmBfqpcnfxN5JNyBG5fiAtaJxvtq0pAjcDFxMh35J++Y
hM5HtihU7CjvIudI+gWllciuhIDO7l7kAs0i1eU+5A/aA0FGr5FxEn07awD5
Ec3Aw+cd8kbY/MfpWWT3a4ZWxDnk4hhWBmMBmZw8SGr4ghxY0MJO+I5cXbzQ
U7uKvFxqdES+9t+fKkG7kwL5fd0Qxt1G1m/aY1XtIke1OTeOK5HbO5MU+/vI
vwFNXA6V
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 GrayLevel[0], 
                 Thickness[0.005]], 
                Line[CompressedData["
1:eJxNz30s1HEcB/Afk1NzC8nTbh7O44nc5UJKJ5uH0nm4aXkYE537nYdwCHV5
bCKn87BUw3HzGBs6SbJLZx6ijC7/hA1teVityUPnoaPa8vn23t577/Xn2ywq
kcVWxTCM+ad/lyxU1ouMxeexf+nRoJgk4NmMA8sy2htscCF4mJrMUcdrwW8F
cp9NTgd41DW/9xunHzxWNpO8zJkAX5IS/BY5c+BxotNhtfBVsIfQ802z/xaY
7bBDpBEx9wMzKewfet5qYMnUnbRRFw3wWR3bDrVsTTBnt7ymMVgLnDi85NjB
1AHfD1W3VMbrgqNHbsfQcD2wjGAYGBdiAKZp51SupBqBI9fd7PziSWCxaIik
KDEGdz1wnZGzTMGpr9wCai6bgfvHGteKwshgrvcZKTfYHFzdQuuOi7UAl61L
c5PSLcGLrWk3cZ4VeNCr/HFenjVYxX/6szDHBoxdeKFSl0kBF+ormPJ7tuCk
0OgBRf4J8EIu/TrjoR1Yt+LJdJHYHtykZZs5UnUSLOOZeFq3OYBFpnUktyAq
WMrfwfBJZDNfwi/zqzTw8wlK8acpZMHwHtU0/BS4ImUlNnIWmX/c+Cg5xBH8
lHJoLHUeWX1DxVAWQQc3U59liZaQKVGtfsqE0+CZi72SK1+R5fW37BkpTuCt
rsBz5DXk/Ze87oIbzmBfqpcnfxN5JNyBG5fiAtaJxvtq0pAjcDFxMh35J++Y
hM5HtihU7CjvIudI+gWllciuhIDO7l7kAs0i1eU+5A/aA0FGr5FxEn07awD5
Ec3Aw+cd8kbY/MfpWWT3a4ZWxDnk4hhWBmMBmZw8SGr4ghxY0MJO+I5cXbzQ
U7uKvFxqdES+9t+fKkG7kwL5fd0Qxt1G1m/aY1XtIke1OTeOK5HbO5MU+/vI
vwFNXA6V
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 25}, {-1., 1.}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 GrayLevel[0], 
                 Thickness[0.005]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 25}, {-1., 1.}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                GrayLevel[0], 
                Thickness[0.005]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             GrayLevel[0], 
             Thickness[0.005]], 
            Line[CompressedData["
1:eJxNz30s1HEcB/Afk1NzC8nTbh7O44nc5UJKJ5uH0nm4aXkYE537nYdwCHV5
bCKn87BUw3HzGBs6SbJLZx6ijC7/hA1teVityUPnoaPa8vn23t577/Xn2ywq
kcVWxTCM+ad/lyxU1ouMxeexf+nRoJgk4NmMA8sy2htscCF4mJrMUcdrwW8F
cp9NTgd41DW/9xunHzxWNpO8zJkAX5IS/BY5c+BxotNhtfBVsIfQ802z/xaY
7bBDpBEx9wMzKewfet5qYMnUnbRRFw3wWR3bDrVsTTBnt7ymMVgLnDi85NjB
1AHfD1W3VMbrgqNHbsfQcD2wjGAYGBdiAKZp51SupBqBI9fd7PziSWCxaIik
KDEGdz1wnZGzTMGpr9wCai6bgfvHGteKwshgrvcZKTfYHFzdQuuOi7UAl61L
c5PSLcGLrWk3cZ4VeNCr/HFenjVYxX/6szDHBoxdeKFSl0kBF+ormPJ7tuCk
0OgBRf4J8EIu/TrjoR1Yt+LJdJHYHtykZZs5UnUSLOOZeFq3OYBFpnUktyAq
WMrfwfBJZDNfwi/zqzTw8wlK8acpZMHwHtU0/BS4ImUlNnIWmX/c+Cg5xBH8
lHJoLHUeWX1DxVAWQQc3U59liZaQKVGtfsqE0+CZi72SK1+R5fW37BkpTuCt
rsBz5DXk/Ze87oIbzmBfqpcnfxN5JNyBG5fiAtaJxvtq0pAjcDFxMh35J++Y
hM5HtihU7CjvIudI+gWllciuhIDO7l7kAs0i1eU+5A/aA0FGr5FxEn07awD5
Ec3Aw+cd8kbY/MfpWWT3a4ZWxDnk4hhWBmMBmZw8SGr4ghxY0MJO+I5cXbzQ
U7uKvFxqdES+9t+fKkG7kwL5fd0Qxt1G1m/aY1XtIke1OTeOK5HbO5MU+/vI
vwFNXA6V
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 25}, {-1., 1.}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             GrayLevel[0], 
             Thickness[0.005]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {{}, 
      InterpretationBox[{
        TagBox[{
          TagBox[{
            RGBColor[0, 0, 1], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GeometricTransformationBox[
             InsetBox[
              StyleBox[
               StyleBox[
               "\[FilledCircle]", StripOnInput -> False, FontSize -> 12], 
               StripOnInput -> False, 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 0, 1]]}], {0., 0.}], {{{1., 
             0.3842276546287646}}, {{1., 0.3842276546287646}}}]}, 
           Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[{
            RGBColor[1, 0, 0], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GeometricTransformationBox[
             InsetBox[
              StyleBox[
               StyleBox[
               "\[FilledCircle]", StripOnInput -> False, FontSize -> 12], 
               StripOnInput -> False, 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 0]]}], {0., 0.}], {{{2., 
             0.4754218589529614}}, {{2., 0.4754218589529614}}}]}, 
           Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[{
            RGBColor[0, 1, 0], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GeometricTransformationBox[
             InsetBox[
              StyleBox[
               StyleBox[
               "\[FilledCircle]", StripOnInput -> False, FontSize -> 10], 
               StripOnInput -> False, 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 1, 0]]}], {0., 0.}], {{{
             3., -0.7545655933332279}}, {{3., -0.7545655933332279}}}]}, 
           Annotation[#, "Charting`Private`Tag#3"]& ], 
          TagBox[{
            RGBColor[1, 0, 1], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GeometricTransformationBox[
             InsetBox[
              StyleBox[
               StyleBox[
               "\[FilledCircle]", StripOnInput -> False, FontSize -> 10], 
               StripOnInput -> False, 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 1]]}], {0., 0.}], {{{
             4., -1.6474788181474422`}}, {{4., -1.6474788181474422`}}}]}, 
           Annotation[#, "Charting`Private`Tag#4"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0, 1]], 
                GeometricTransformation[
                 Inset[
                  Style[
                   Style[$CellContext`\[FilledCircle], FontSize -> 12], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]]}], {0., 0.}], {{{1., 
                 0.3842276546287646}}, {{1., 0.3842276546287646}}}]}, 
               "Charting`Private`Tag#1"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0]], 
                GeometricTransformation[
                 Inset[
                  Style[
                   Style[$CellContext`\[FilledCircle], FontSize -> 12], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]]}], {0., 0.}], {{{2., 
                 0.4754218589529614}}, {{2., 0.4754218589529614}}}]}, 
               "Charting`Private`Tag#2"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 1, 0]], 
                GeometricTransformation[
                 Inset[
                  Style[
                   Style[$CellContext`\[FilledCircle], FontSize -> 10], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 1, 0]]}], {0., 0.}], {{{
                 3., -0.7545655933332279}}, {{3., -0.7545655933332279}}}]}, 
               "Charting`Private`Tag#3"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 1]], 
                GeometricTransformation[
                 Inset[
                  Style[
                   Style[$CellContext`\[FilledCircle], FontSize -> 10], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 1]]}], {0., 0.}], {{{
                 4., -1.6474788181474422`}}, {{4., -1.6474788181474422`}}}]}, 
               "Charting`Private`Tag#4"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.9375000000000024, 
                4.}, {-1.6474788181474422`, 0.4754218589529614}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.9375000000000024, 0}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[1, 0, 1]], 
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[0, 1, 0]], 
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[1, 0, 0]], 
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[0, 0, 1]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   Identity[
                    Part[#, 1]], 
                   Identity[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.9375000000000024, 4.}, {-1.6474788181474422`,
                0.4754218589529614}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.9375000000000024, 0}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 1]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 1, 0]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0, 1]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]], 
            GeometricTransformation[
             Inset[
              Style[
               Style[$CellContext`\[FilledCircle], FontSize -> 12], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 0, 1]]}], {0., 0.}], {{{1., 
             0.3842276546287646}}, {{1., 0.3842276546287646}}}]}, 
           "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            GeometricTransformation[
             Inset[
              Style[
               Style[$CellContext`\[FilledCircle], FontSize -> 12], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 0]]}], {0., 0.}], {{{2., 
             0.4754218589529614}}, {{2., 0.4754218589529614}}}]}, 
           "Charting`Private`Tag#2"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[0, 1, 0]], 
            GeometricTransformation[
             Inset[
              Style[
               Style[$CellContext`\[FilledCircle], FontSize -> 10], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 1, 0]]}], {0., 0.}], {{{
             3., -0.7545655933332279}}, {{3., -0.7545655933332279}}}]}, 
           "Charting`Private`Tag#3"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 1]], 
            GeometricTransformation[
             Inset[
              Style[
               Style[$CellContext`\[FilledCircle], FontSize -> 10], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 1]]}], {0., 0.}], {{{
             4., -1.6474788181474422`}}, {{4., -1.6474788181474422`}}}]}, 
           "Charting`Private`Tag#4"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.9375000000000024, 4.}, {-1.6474788181474422`, 
            0.4754218589529614}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.9375000000000024, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 1]], 
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[0, 1, 0]], 
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]], 
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {
      InsetBox[
       StyleBox[
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"z\\\", \\\"TI\\\"], \\\"1\\\"], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"z_{1}\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
        StripOnInput -> False, FontSize -> 16], {1, 0.4342276546287646}, 
       NCache[
        ImageScaled[{
          Rational[1, 2], 0}], 
        ImageScaled[{0.5, 0}]]], 
      InsetBox[
       StyleBox[
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"z\\\", \\\"TI\\\"], \\\"2\\\"], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"z_{2}\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
        StripOnInput -> False, FontSize -> 16], {2.3, 0.5254218589529615}, 
       NCache[
        ImageScaled[{
          Rational[1, 2], 0}], 
        ImageScaled[{0.5, 0}]]], 
      InsetBox[
       StyleBox[
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"z\\\", \\\"TI\\\"], \\\"3\\\"], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"z_{3}\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
        StripOnInput -> False, FontSize -> 16], {2.3, -0.904565593333228}, 
       NCache[
        ImageScaled[{
          Rational[1, 2], 0}], 
        ImageScaled[{0.5, 0}]]], 
      InsetBox[
       StyleBox[
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"z\\\", \\\"TI\\\"], \\\"4\\\"], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"z_{4}\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
        StripOnInput -> False, FontSize -> 16], {3.3, -1.7974788181474421`}, 
       NCache[
        ImageScaled[{
          Rational[1, 2], 0}], 
        ImageScaled[{0.5, 0}]]]}}, AspectRatio -> 0.7142857142857143, 
    Axes -> {False, False}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
    DisplayFunction -> Identity, Frame -> {{True, True}, {True, True}}, 
    FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> {{
       GrayLevel[0], 
       Thickness[Large]}, {
       GrayLevel[0], 
       Thickness[Large]}, {
       GrayLevel[0], 
       Thickness[Large]}, {
       GrayLevel[0], 
       Thickness[Large]}}, FrameTicks -> {{Automatic, Automatic}, {{{0, 
         FormBox["0", TraditionalForm]}, {4, 
         FormBox["4", TraditionalForm]}, {8, 
         FormBox["8", TraditionalForm]}, {12, 
         FormBox["12", TraditionalForm]}, {16, 
         FormBox["16", TraditionalForm]}, {20, 
         FormBox["20", TraditionalForm]}, {24, 
         FormBox["24", TraditionalForm]}}, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], LabelStyle -> {
      GrayLevel[0], 
      Directive[15]}, 
    Method -> {
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
        Directive[
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.571589, 0.586483, 0.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
      "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
      "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
      "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )}}, 
    PlotRange -> {{0., 24.}, {-5.143021575025053, 0.9754218589529614}}, 
    PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
    Ticks -> {Automatic, Automatic}, TicksStyle -> {
      GrayLevel[0], 
      Directive[15]}], 
   "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[StyleBox[\\\"j\\\", \
\\\"TI\\\"], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"j\\\
\", \\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
   "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"z\\\", \\\"TI\\\"], StyleBox[\\\"j\\\", \
\\\"TI\\\"]], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"z_j\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\""},
  "Labeled",
  DisplayFunction->(GridBox[{{
      ItemBox[
       RotationBox[#3, BoxRotation -> 1.5707963267948966`], BaseStyle -> 
       Directive[20], DefaultBaseStyle -> "LabeledLabel"], 
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline, ImageSize -> 350], DefaultBaseStyle -> 
        "Labeled"], "SkipImageSizeLevel"]}, {"", 
      ItemBox[#2, BaseStyle -> Directive[20], DefaultBaseStyle -> 
       "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, 
    GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
    BaselinePosition -> {1, 2}]& ),
  InterpretationFunction->(RowBox[{"Labeled", "[", 
     RowBox[{#, ",", 
       RowBox[{"{", 
         RowBox[{#2, ",", #3}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{"Bottom", ",", "Left"}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{"RotateLabel", "\[Rule]", "True"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "20", "]"}]}], ",", 
           RowBox[{"ImageSize", "\[Rule]", "350"}]}], "}"}]}], 
     "]"}]& )]], "Output",
 CellChangeTimes->{{3.931206922929656*^9, 3.9312069329244003`*^9}, 
   3.931206992492257*^9, 3.9312592556832743`*^9, {3.93127655382806*^9, 
   3.931276572174284*^9}, {3.9312769928225403`*^9, 3.931277027806389*^9}, {
   3.9312770592782183`*^9, 3.931277070446639*^9}, {3.931277110284636*^9, 
   3.931277194032427*^9}, {3.9312773873229513`*^9, 3.9312773933756332`*^9}, {
   3.931277492783416*^9, 3.9312775161761627`*^9}, 3.9312835441845827`*^9, 
   3.93128372619296*^9, {3.931284076409886*^9, 3.93128409000767*^9}, {
   3.931284327238244*^9, 3.9312843520214043`*^9}, {3.93128441983785*^9, 
   3.931284430750835*^9}, {3.931284575282969*^9, 3.931284827089931*^9}, 
   3.931285176824451*^9, 3.931285238446538*^9, 3.931285301848256*^9, 
   3.931285355526052*^9, 3.9312854166165752`*^9, {3.931285549487049*^9, 
   3.931285560888701*^9}, {3.931285598118608*^9, 3.93128575923032*^9}, 
   3.940096809606415*^9, 3.9409504385028687`*^9, 3.940951425894267*^9, 
   3.9409568818617907`*^9, 3.9409570204335623`*^9, {3.940959341602116*^9, 
   3.940959358379478*^9}},
 CellLabel->
  "Out[364]=",ExpressionUUID->"5611c012-1813-4f09-b3b0-16d0a6e9ac09"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DataPointsAnnul", "=", 
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"Riffle", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"j", ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"y", "-", 
        RowBox[{"\[Alpha]", "*", "x"}], "-", "\[Beta]"}]}], "]"}], ",", "2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zAnnul", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "j"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"y", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "-", 
         RowBox[{"\[Alpha]", "*", 
          RowBox[{"x", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "-", "\[Beta]"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Compute", " ", 
    SubscriptBox["z", "j"], " ", "values", " ", "as", " ", "defined", " ", 
    "in", " ", "Eq", ".3", " ", "of", " ", "main", " ", "text"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zDataPointsAnnul", "=", 
    RowBox[{"Partition", "[", 
     RowBox[{
      RowBox[{"Riffle", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "n", ",", "1"}], "}"}]}], "]"}], ",", 
        "zAnnul"}], "]"}], ",", "2"}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AAnnul", "=", 
    RowBox[{"-", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "1"}], "n"], 
      RowBox[{"zAnnul", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}]}]}], " ", ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Area", " ", "under", " ", "data", " ", "walk", " ", "from", " ", "Eq", 
    ".4", " ", "of", " ", "main", " ", "text"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.940091783970436*^9, 3.940091814591029*^9}, {
   3.9400918592344103`*^9, 3.9400918620074177`*^9}, {3.940092718725609*^9, 
   3.9400927959075203`*^9}, {3.940092938891652*^9, 3.9400929452221527`*^9}, {
   3.9400930146765842`*^9, 3.940093021053632*^9}, {3.9400930545011873`*^9, 
   3.940093132938664*^9}, {3.940093225863901*^9, 3.940093250314942*^9}, {
   3.940093857122373*^9, 3.940093881669901*^9}, {3.940094086402063*^9, 
   3.940094094883387*^9}, {3.940094172094734*^9, 3.940094216847761*^9}, {
   3.940094264243465*^9, 3.9400942841208973`*^9}, {3.940095568300494*^9, 
   3.940095598782042*^9}, 3.940095919612495*^9, {3.940095959750292*^9, 
   3.940095972829175*^9}, {3.940096150355083*^9, 3.940096165555262*^9}, {
   3.940096309796645*^9, 3.940096316535*^9}, {3.940096367523143*^9, 
   3.94009637913555*^9}, {3.940096433397347*^9, 3.9400964505767593`*^9}, {
   3.9409508531430693`*^9, 3.940950874901208*^9}, {3.940950923422359*^9, 
   3.940951020631263*^9}, {3.940951071497015*^9, 3.9409510922894297`*^9}, {
   3.9409513135955276`*^9, 3.940951315638549*^9}, {3.940951398473963*^9, 
   3.940951398650948*^9}, {3.9409514735063553`*^9, 3.94095147803244*^9}, {
   3.940952255172003*^9, 3.940952261563232*^9}, {3.940956902024951*^9, 
   3.940956948257753*^9}, {3.940957199843923*^9, 3.940957200771628*^9}, {
   3.940957276707448*^9, 3.940957292079999*^9}, {3.940957374679528*^9, 
   3.94095737942105*^9}, {3.9409574647073317`*^9, 
   3.940957482088627*^9}},ExpressionUUID->"14ca6a83-edd4-4e69-b345-\
d5a5eb31af1e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Fig2c", "=", 
   RowBox[{"Labeled", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Show", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ListPlot", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"DataPointsAnnul", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"DataPointsAnnul", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"DataPointsAnnul", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"DataPointsAnnul", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"DataPointsAnnul", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "5", ",", 
               RowBox[{"Length", "[", "DataPointsAnnul", "]"}]}], "}"}]}], 
            "]"}]}], "}"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"PlotMarkers", "->", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[FilledCircle]", ",", "10"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[FilledCircle]", ",", "10"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[FilledCircle]", ",", "10"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[FilledCircle]", ",", "10"}], "}"}]}], "}"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"PlotStyle", "->", 
          RowBox[{"{", 
           RowBox[{
           "Blue", ",", "Red", ",", "Green", ",", "Magenta", ",", "Black"}], 
           "}"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"AspectRatio", "->", 
          RowBox[{"1", "/", "1.4"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"Mesh", "->", "Full"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Axes", "->", "False"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Frame", "->", "True"}], ",", "\[IndentingNewLine]", 
         RowBox[{"FrameStyle", "->", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"Black", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"TicksStyle", "->", 
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"Directive", "[", "15", "]"}]}], "}"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"LabelStyle", "->", 
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"Directive", "[", "15", "]"}]}], "}"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"FrameTicks", "->", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{"Automatic", ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{"i", ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "0", ",", "n", ",", "4"}], "}"}]}], "]"}], 
              ",", "Automatic"}], "}"}]}], "\[IndentingNewLine]", "}"}]}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"PlotRange", "->", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "-", "1"}], ",", 
              RowBox[{"n", "+", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"y", "-", 
                 RowBox[{"\[Alpha]", "*", "x"}], "-", "\[Beta]"}], "]"}], "-", 
               RowBox[{"5", "e"}]}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"y", "-", 
                 RowBox[{"\[Alpha]", "*", "x"}], "-", "\[Beta]"}], "]"}], "+", 
               RowBox[{"5", "e"}]}]}], "}"}]}], "}"}]}]}], 
        "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"0", "*", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", "-", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", "25"}], "}"}], ",", 
         RowBox[{"PlotStyle", "->", 
          RowBox[{"{", 
           RowBox[{"Dashed", ",", "Black", ",", 
            RowBox[{"Thickness", "[", "0.003", "]"}]}], "}"}]}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
StyleBox[\"k\", \"TI\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"k\
\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", ",", 
       "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
RowBox[{
SubscriptBox[
StyleBox[\"r\", \"TI\"], 
StyleBox[\"k\", \"TI\"]], \"-\", 
OverscriptBox[
StyleBox[\"r\", \"TI\"], \"_\"]}], TraditionalForm], \"errors\" -> {}, \
\"input\" -> \"r_{k}-\\\\bar{r}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Bottom", ",", "Left"}], "}"}], ",", 
     RowBox[{"RotateLabel", "->", "True"}], ",", 
     RowBox[{"LabelStyle", "->", 
      RowBox[{"Directive", "[", "20", "]"}]}], ",", 
     RowBox[{"ImageSize", "->", "350"}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.931118437922418*^9, 3.931118452728948*^9}, {
   3.931118541636046*^9, 3.9311185576028957`*^9}, {3.931118632076301*^9, 
   3.931118654743993*^9}, {3.9311187265938587`*^9, 3.931118752894424*^9}, {
   3.9311187880525217`*^9, 3.931118812738101*^9}, {3.931118848771554*^9, 
   3.9311188495818977`*^9}, {3.931118926486691*^9, 3.9311190682524014`*^9}, {
   3.931119106057472*^9, 3.931119124228856*^9}, {3.931119170445531*^9, 
   3.9311191834785013`*^9}, {3.931119235831379*^9, 3.931119262512694*^9}, {
   3.9311193108532877`*^9, 3.931119356286866*^9}, {3.931119405525395*^9, 
   3.9311194335865297`*^9}, {3.931119507849063*^9, 3.931119508462953*^9}, {
   3.9311195547787857`*^9, 3.931119567781708*^9}, {3.93119109814058*^9, 
   3.931191101659052*^9}, 3.931191407411496*^9, {3.9311914819894*^9, 
   3.93119154803677*^9}, {3.93119162247851*^9, 3.931191691124251*^9}, {
   3.931191848464841*^9, 3.931191873919498*^9}, {3.931191949914056*^9, 
   3.9311920552864513`*^9}, {3.931192091800343*^9, 3.9311921106254883`*^9}, {
   3.931192154858329*^9, 3.931192185599556*^9}, {3.9311923620694304`*^9, 
   3.931192401552569*^9}, {3.9311924497496033`*^9, 3.931192487778741*^9}, {
   3.9311925238554497`*^9, 3.931192526916013*^9}, {3.9311927429330463`*^9, 
   3.931192743171928*^9}, {3.931192773561524*^9, 3.931192797008697*^9}, {
   3.931205876422029*^9, 3.931205896688134*^9}, {3.931205946542642*^9, 
   3.93120597515972*^9}, 3.931206040341598*^9, {3.931206102709242*^9, 
   3.931206121218498*^9}, {3.931206259075657*^9, 3.931206328803763*^9}, {
   3.931206686629438*^9, 3.931206689604636*^9}, {3.9312070550068207`*^9, 
   3.931207057638253*^9}, {3.931207135657062*^9, 3.9312071364535713`*^9}, {
   3.9312075957694674`*^9, 3.9312076181103783`*^9}, {3.931207762290303*^9, 
   3.931207762649536*^9}, {3.931207858324317*^9, 3.931207858833282*^9}, {
   3.931262336468099*^9, 3.9312623403750963`*^9}, {3.931277672710211*^9, 
   3.9312777045434*^9}, {3.931278153703074*^9, 3.93127817590347*^9}, {
   3.9312835599216833`*^9, 3.931283579643856*^9}, {3.9312836355081787`*^9, 
   3.931283635972517*^9}, {3.931284100424739*^9, 3.9312841005507917`*^9}, {
   3.9312844566982393`*^9, 3.931284499547236*^9}, {3.931284849127359*^9, 
   3.9312848535039377`*^9}, 3.93128497911277*^9, {3.931285023556439*^9, 
   3.931285028797454*^9}, {3.931285063176453*^9, 3.931285089622616*^9}, {
   3.931285457433879*^9, 3.931285535029221*^9}, 3.940096534739813*^9, {
   3.940951135237121*^9, 3.9409511720241003`*^9}, {3.940951256254344*^9, 
   3.940951278436399*^9}, {3.940951345128591*^9, 3.9409513454746237`*^9}, {
   3.9409515350047407`*^9, 3.940951564157214*^9}, {3.9409517051915073`*^9, 
   3.940951706569293*^9}, {3.940951917090357*^9, 3.940951920111498*^9}, {
   3.940951965018964*^9, 3.940952020452495*^9}, 3.940952068129327*^9, {
   3.940956956409308*^9, 3.9409569843753967`*^9}, {3.940957310113966*^9, 
   3.94095732916615*^9}, {3.940957360467862*^9, 3.940957410525959*^9}, 
   3.940959366400053*^9, {3.940959727151148*^9, 3.9409597874622173`*^9}},
 CellLabel->
  "In[398]:=",ExpressionUUID->"39ec29dd-1dfd-4aab-ab4d-4db57910ba81"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{}, 
      InterpretationBox[{
        TagBox[{{
           TagBox[{
             RGBColor[0, 0, 1], 
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             GeometricTransformationBox[
              InsetBox[
               StyleBox[
               "\[FilledCircle]", StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]]}], {0., 0.}, Automatic, 
               Offset[10]], {{{1., 0.9677502210617919}}, {{1., 
              0.9677502210617919}}, {{1., 0.9677502210617919}}, {{1., 
              0.9677502210617919}}}]}, 
            Annotation[#, "Charting`Private`Tag#1"]& ], 
           TagBox[{
             RGBColor[1, 0, 0], 
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             GeometricTransformationBox[
              InsetBox[
               StyleBox[
               "\[FilledCircle]", StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]]}], {0., 0.}, Automatic, 
               Offset[10]], {{{2., 0.6239756780239173}}, {{2., 
              0.6239756780239173}}, {{2., 0.6239756780239173}}, {{2., 
              0.6239756780239173}}}]}, 
            Annotation[#, "Charting`Private`Tag#2"]& ], 
           TagBox[{
             RGBColor[0, 1, 0], 
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             GeometricTransformationBox[
              InsetBox[
               StyleBox[
               "\[FilledCircle]", StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 1, 0]]}], {0., 0.}, Automatic, 
               Offset[10]], {{{3., -0.7479470713197754}}, {{
              3., -0.7479470713197754}}, {{3., -0.7479470713197754}}, {{
              3., -0.7479470713197754}}}]}, 
            Annotation[#, "Charting`Private`Tag#3"]& ], 
           TagBox[{
             RGBColor[1, 0, 1], 
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             GeometricTransformationBox[
              InsetBox[
               StyleBox[
               "\[FilledCircle]", StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 1]]}], {0., 0.}, Automatic, 
               Offset[10]], {{{4., -0.4616139365811074}}, {{
              4., -0.4616139365811074}}, {{4., -0.4616139365811074}}, {{
              4., -0.4616139365811074}}}]}, 
            Annotation[#, "Charting`Private`Tag#4"]& ], 
           TagBox[{
             GrayLevel[0], 
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             GeometricTransformationBox[
              InsetBox[
               StyleBox[
               "\[FilledCircle]", StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]]}], {0., 0.}, Automatic, 
               Offset[10]], CompressedData["
1:eJxTTMoPSmVmYGDQAGJGIGZigAERh5i5Jz4Z37ljD+FLONzz2rU8N+0QlC/j
wPf360UjhS/7IXwFBxut3wLhm+9B5ZUc/ghfYnk37RWUr+JwIfO02xrzB1C+
msOGX6fuPFmzCKpfw2F9xKbXxcevQvlaDny9NZ2nxX5A+ToOT6qMz/8NegLV
r+fgcqvBxub6GSjfwOHcM9EAfv5vUPWGDrl+PtNYNT5A+UYOBVNW/S1X2gXl
GzvcqL5ULG73BqrfxKHo8dMwoxkPofKmDgL35nUKlm6B8s0cEpZ8eDRxNsw+
c4d1gYfn1jm9h/ItHFQWJly8uwvmv9HwIzf8ANizx4Y=
              "]]}, Annotation[#, "Charting`Private`Tag#5"]& ]}, {
           TagBox[{
             RGBColor[0, 0, 1], 
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             PointBox[{1., 0.9677502210617919}], 
             PointBox[{1., 0.9677502210617919}], 
             PointBox[{1., 0.9677502210617919}], 
             PointBox[{1., 0.9677502210617919}]}, 
            Annotation[#, "Charting`Private`Tag#1"]& ], 
           TagBox[{
             RGBColor[1, 0, 0], 
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             PointBox[{2., 0.6239756780239173}], 
             PointBox[{2., 0.6239756780239173}], 
             PointBox[{2., 0.6239756780239173}], 
             PointBox[{2., 0.6239756780239173}]}, 
            Annotation[#, "Charting`Private`Tag#2"]& ], 
           TagBox[{
             RGBColor[0, 1, 0], 
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             PointBox[{3., -0.7479470713197754}], 
             PointBox[{3., -0.7479470713197754}], 
             PointBox[{3., -0.7479470713197754}], 
             PointBox[{3., -0.7479470713197754}]}, 
            Annotation[#, "Charting`Private`Tag#3"]& ], 
           TagBox[{
             RGBColor[1, 0, 1], 
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             PointBox[{4., -0.4616139365811074}], 
             PointBox[{4., -0.4616139365811074}], 
             PointBox[{4., -0.4616139365811074}], 
             PointBox[{4., -0.4616139365811074}]}, 
            Annotation[#, "Charting`Private`Tag#4"]& ], 
           TagBox[{
             GrayLevel[0], 
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             PointBox[{5., 0.4509401198324292}], 
             PointBox[{6., 0.14375086488561}], 
             PointBox[{7., -1.2578609658810964`}], 
             PointBox[{8., 0.4796960512000259}], 
             PointBox[{9., 0.830924043097752}], 
             PointBox[{10., 0.5067960150438982}], 
             PointBox[{11., -0.03647532649255447}], 
             PointBox[{12., -0.3402986337399722}], 
             PointBox[{13., -1.5055652018134569`}], 
             PointBox[{14., 0.6351307913681379}], 
             PointBox[{15., 0.2253184600283068}], 
             PointBox[{16., -1.37867671283168}], 
             PointBox[{17., -1.0097709532755303`}], 
             PointBox[{18., -0.10208845084214757`}], 
             PointBox[{19., 0.8825795423653018}], 
             PointBox[{20., -0.5498286912180517}], 
             PointBox[{21., -0.07991132364156095}], 
             PointBox[{22., 0.2234976156335362}], 
             PointBox[{23., 0.9768670159633552}], 
             PointBox[{24., 0.5228108491328709}], 
             PointBox[{5., 0.4509401198324292}], 
             PointBox[{6., 0.14375086488561}], 
             PointBox[{7., -1.2578609658810964`}], 
             PointBox[{8., 0.4796960512000259}], 
             PointBox[{9., 0.830924043097752}], 
             PointBox[{10., 0.5067960150438982}], 
             PointBox[{11., -0.03647532649255447}], 
             PointBox[{12., -0.3402986337399722}], 
             PointBox[{13., -1.5055652018134569`}], 
             PointBox[{14., 0.6351307913681379}], 
             PointBox[{15., 0.2253184600283068}], 
             PointBox[{16., -1.37867671283168}], 
             PointBox[{17., -1.0097709532755303`}], 
             PointBox[{18., -0.10208845084214757`}], 
             PointBox[{19., 0.8825795423653018}], 
             PointBox[{20., -0.5498286912180517}], 
             PointBox[{21., -0.07991132364156095}], 
             PointBox[{22., 0.2234976156335362}], 
             PointBox[{23., 0.9768670159633552}], 
             PointBox[{24., 0.5228108491328709}]}, 
            Annotation[#, 
             "Charting`Private`Tag#5"]& ], {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0, 1]], 
                GeometricTransformation[
                 Inset[
                  
                  Style[$CellContext`\[FilledCircle], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]]}], {0., 0.}, Automatic, 
                  Offset[10]], {{{1., 0.9677502210617919}}, {{1., 
                 0.9677502210617919}}, {{1., 0.9677502210617919}}, {{1., 
                 0.9677502210617919}}}]}, "Charting`Private`Tag#1"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0]], 
                GeometricTransformation[
                 Inset[
                  
                  Style[$CellContext`\[FilledCircle], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]]}], {0., 0.}, Automatic, 
                  Offset[10]], {{{2., 0.6239756780239173}}, {{2., 
                 0.6239756780239173}}, {{2., 0.6239756780239173}}, {{2., 
                 0.6239756780239173}}}]}, "Charting`Private`Tag#2"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 1, 0]], 
                GeometricTransformation[
                 Inset[
                  
                  Style[$CellContext`\[FilledCircle], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 1, 0]]}], {0., 0.}, Automatic, 
                  Offset[10]], {{{3., -0.7479470713197754}}, {{
                 3., -0.7479470713197754}}, {{3., -0.7479470713197754}}, {{
                 3., -0.7479470713197754}}}]}, "Charting`Private`Tag#3"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 1]], 
                GeometricTransformation[
                 Inset[
                  
                  Style[$CellContext`\[FilledCircle], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 1]]}], {0., 0.}, Automatic, 
                  Offset[10]], {{{4., -0.4616139365811074}}, {{
                 4., -0.4616139365811074}}, {{4., -0.4616139365811074}}, {{
                 4., -0.4616139365811074}}}]}, "Charting`Private`Tag#4"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]], 
                GeometricTransformation[
                 Inset[
                  
                  Style[$CellContext`\[FilledCircle], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]]}], {0., 0.}, Automatic, 
                  Offset[10]], CompressedData["
1:eJxTTMoPSmVmYGDQAGJGIGZigAERh5i5Jz4Z37ljD+FLONzz2rU8N+0QlC/j
wPf360UjhS/7IXwFBxut3wLhm+9B5ZUc/ghfYnk37RWUr+JwIfO02xrzB1C+
msOGX6fuPFmzCKpfw2F9xKbXxcevQvlaDny9NZ2nxX5A+ToOT6qMz/8NegLV
r+fgcqvBxub6GSjfwOHcM9EAfv5vUPWGDrl+PtNYNT5A+UYOBVNW/S1X2gXl
GzvcqL5ULG73BqrfxKHo8dMwoxkPofKmDgL35nUKlm6B8s0cEpZ8eDRxNsw+
c4d1gYfn1jm9h/ItHFQWJly8uwvmv9HwIzf8ANizx4Y=
                 "]]}, "Charting`Private`Tag#5"]}, {
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0, 1]], {
                 Point[{1., 0.9677502210617919}], 
                 Point[{1., 0.9677502210617919}], 
                 Point[{1., 0.9677502210617919}], 
                 Point[{1., 0.9677502210617919}]}}, "Charting`Private`Tag#1"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0]], {
                 Point[{2., 0.6239756780239173}], 
                 Point[{2., 0.6239756780239173}], 
                 Point[{2., 0.6239756780239173}], 
                 Point[{2., 0.6239756780239173}]}}, "Charting`Private`Tag#2"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 1, 0]], {
                 Point[{3., -0.7479470713197754}], 
                 Point[{3., -0.7479470713197754}], 
                 Point[{3., -0.7479470713197754}], 
                 Point[{3., -0.7479470713197754}]}}, 
               "Charting`Private`Tag#3"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 1]], {
                 Point[{4., -0.4616139365811074}], 
                 Point[{4., -0.4616139365811074}], 
                 Point[{4., -0.4616139365811074}], 
                 Point[{4., -0.4616139365811074}]}}, 
               "Charting`Private`Tag#4"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]], {
                 Point[{5., 0.4509401198324292}], 
                 Point[{6., 0.14375086488561}], 
                 Point[{7., -1.2578609658810964`}], 
                 Point[{8., 0.4796960512000259}], 
                 Point[{9., 0.830924043097752}], 
                 Point[{10., 0.5067960150438982}], 
                 Point[{11., -0.03647532649255447}], 
                 Point[{12., -0.3402986337399722}], 
                 Point[{13., -1.5055652018134569`}], 
                 Point[{14., 0.6351307913681379}], 
                 Point[{15., 0.2253184600283068}], 
                 Point[{16., -1.37867671283168}], 
                 Point[{17., -1.0097709532755303`}], 
                 Point[{18., -0.10208845084214757`}], 
                 Point[{19., 0.8825795423653018}], 
                 Point[{20., -0.5498286912180517}], 
                 Point[{21., -0.07991132364156095}], 
                 Point[{22., 0.2234976156335362}], 
                 Point[{23., 0.9768670159633552}], 
                 Point[{24., 0.5228108491328709}], 
                 Point[{5., 0.4509401198324292}], 
                 Point[{6., 0.14375086488561}], 
                 Point[{7., -1.2578609658810964`}], 
                 Point[{8., 0.4796960512000259}], 
                 Point[{9., 0.830924043097752}], 
                 Point[{10., 0.5067960150438982}], 
                 Point[{11., -0.03647532649255447}], 
                 Point[{12., -0.3402986337399722}], 
                 Point[{13., -1.5055652018134569`}], 
                 Point[{14., 0.6351307913681379}], 
                 Point[{15., 0.2253184600283068}], 
                 Point[{16., -1.37867671283168}], 
                 Point[{17., -1.0097709532755303`}], 
                 Point[{18., -0.10208845084214757`}], 
                 Point[{19., 0.8825795423653018}], 
                 Point[{20., -0.5498286912180517}], 
                 Point[{21., -0.07991132364156095}], 
                 Point[{22., 0.2234976156335362}], 
                 Point[{23., 0.9768670159633552}], 
                 Point[{24., 0.5228108491328709}]}}, 
               "Charting`Private`Tag#5"], {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0., 25.}, {-1.7555652018134569`, 
                1.2268670159633552`}}, 
               "Frame" -> {{True, True}, {True, True}}, 
               "AxesOrigin" -> {0, 0}, 
               "ImageSize" -> {360, 257.14285714285717`}, 
               "Axes" -> {False, False}, "LabelStyle" -> {
                 GrayLevel[0], 
                 Directive[15]}, "AspectRatio" -> 0.7142857142857143, 
               "DefaultStyle" -> {
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  GrayLevel[0]], 
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[1, 0, 1]], 
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[0, 1, 0]], 
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[1, 0, 0]], 
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[0, 0, 1]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   Identity[
                    Part[#, 1]], 
                   Identity[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0., 25.}, {-1.7555652018134569`, 
               1.2268670159633552`}}, "Frame" -> {{True, True}, {True, True}},
               "AxesOrigin" -> {0, 0}, 
              "ImageSize" -> {360, 257.14285714285717`}, 
              "Axes" -> {False, False}, "LabelStyle" -> {
                GrayLevel[0], 
                Directive[15]}, "AspectRatio" -> 0.7142857142857143, 
              "DefaultStyle" -> {
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 1]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 1, 0]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0, 1]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]], 
            GeometricTransformation[
             Inset[
              
              Style[$CellContext`\[FilledCircle], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 0, 1]]}], {0., 0.}, Automatic, 
              Offset[10]], {{{1., 0.9677502210617919}}, {{1., 
             0.9677502210617919}}, {{1., 0.9677502210617919}}, {{1., 
             0.9677502210617919}}}]}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            GeometricTransformation[
             Inset[
              
              Style[$CellContext`\[FilledCircle], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 0]]}], {0., 0.}, Automatic, 
              Offset[10]], {{{2., 0.6239756780239173}}, {{2., 
             0.6239756780239173}}, {{2., 0.6239756780239173}}, {{2., 
             0.6239756780239173}}}]}, "Charting`Private`Tag#2"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[0, 1, 0]], 
            GeometricTransformation[
             Inset[
              
              Style[$CellContext`\[FilledCircle], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 1, 0]]}], {0., 0.}, Automatic, 
              Offset[10]], {{{3., -0.7479470713197754}}, {{
             3., -0.7479470713197754}}, {{3., -0.7479470713197754}}, {{
             3., -0.7479470713197754}}}]}, "Charting`Private`Tag#3"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 1]], 
            GeometricTransformation[
             Inset[
              
              Style[$CellContext`\[FilledCircle], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 1]]}], {0., 0.}, Automatic, 
              Offset[10]], {{{4., -0.4616139365811074}}, {{
             4., -0.4616139365811074}}, {{4., -0.4616139365811074}}, {{
             4., -0.4616139365811074}}}]}, "Charting`Private`Tag#4"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             GrayLevel[0]], 
            GeometricTransformation[
             Inset[
              
              Style[$CellContext`\[FilledCircle], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   GrayLevel[0]]}], {0., 0.}, Automatic, 
              Offset[10]], CompressedData["
1:eJxTTMoPSmVmYGDQAGJGIGZigAERh5i5Jz4Z37ljD+FLONzz2rU8N+0QlC/j
wPf360UjhS/7IXwFBxut3wLhm+9B5ZUc/ghfYnk37RWUr+JwIfO02xrzB1C+
msOGX6fuPFmzCKpfw2F9xKbXxcevQvlaDny9NZ2nxX5A+ToOT6qMz/8NegLV
r+fgcqvBxub6GSjfwOHcM9EAfv5vUPWGDrl+PtNYNT5A+UYOBVNW/S1X2gXl
GzvcqL5ULG73BqrfxKHo8dMwoxkPofKmDgL35nUKlm6B8s0cEpZ8eDRxNsw+
c4d1gYfn1jm9h/ItHFQWJly8uwvmv9HwIzf8ANizx4Y=
             "]]}, "Charting`Private`Tag#5"]}, {
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]], {
             Point[{1., 0.9677502210617919}], 
             Point[{1., 0.9677502210617919}], 
             Point[{1., 0.9677502210617919}], 
             Point[{1., 0.9677502210617919}]}}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], {
             Point[{2., 0.6239756780239173}], 
             Point[{2., 0.6239756780239173}], 
             Point[{2., 0.6239756780239173}], 
             Point[{2., 0.6239756780239173}]}}, "Charting`Private`Tag#2"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[0, 1, 0]], {
             Point[{3., -0.7479470713197754}], 
             Point[{3., -0.7479470713197754}], 
             Point[{3., -0.7479470713197754}], 
             Point[{3., -0.7479470713197754}]}}, "Charting`Private`Tag#3"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 1]], {
             Point[{4., -0.4616139365811074}], 
             Point[{4., -0.4616139365811074}], 
             Point[{4., -0.4616139365811074}], 
             Point[{4., -0.4616139365811074}]}}, "Charting`Private`Tag#4"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             GrayLevel[0]], {
             Point[{5., 0.4509401198324292}], 
             Point[{6., 0.14375086488561}], 
             Point[{7., -1.2578609658810964`}], 
             Point[{8., 0.4796960512000259}], 
             Point[{9., 0.830924043097752}], 
             Point[{10., 0.5067960150438982}], 
             Point[{11., -0.03647532649255447}], 
             Point[{12., -0.3402986337399722}], 
             Point[{13., -1.5055652018134569`}], 
             Point[{14., 0.6351307913681379}], 
             Point[{15., 0.2253184600283068}], 
             Point[{16., -1.37867671283168}], 
             Point[{17., -1.0097709532755303`}], 
             Point[{18., -0.10208845084214757`}], 
             Point[{19., 0.8825795423653018}], 
             Point[{20., -0.5498286912180517}], 
             Point[{21., -0.07991132364156095}], 
             Point[{22., 0.2234976156335362}], 
             Point[{23., 0.9768670159633552}], 
             Point[{24., 0.5228108491328709}], 
             Point[{5., 0.4509401198324292}], 
             Point[{6., 0.14375086488561}], 
             Point[{7., -1.2578609658810964`}], 
             Point[{8., 0.4796960512000259}], 
             Point[{9., 0.830924043097752}], 
             Point[{10., 0.5067960150438982}], 
             Point[{11., -0.03647532649255447}], 
             Point[{12., -0.3402986337399722}], 
             Point[{13., -1.5055652018134569`}], 
             Point[{14., 0.6351307913681379}], 
             Point[{15., 0.2253184600283068}], 
             Point[{16., -1.37867671283168}], 
             Point[{17., -1.0097709532755303`}], 
             Point[{18., -0.10208845084214757`}], 
             Point[{19., 0.8825795423653018}], 
             Point[{20., -0.5498286912180517}], 
             Point[{21., -0.07991132364156095}], 
             Point[{22., 0.2234976156335362}], 
             Point[{23., 0.9768670159633552}], 
             Point[{24., 0.5228108491328709}]}}, 
           "Charting`Private`Tag#5"], {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0., 25.}, {-1.7555652018134569`, 
            1.2268670159633552`}}, "Frame" -> {{True, True}, {True, True}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 257.14285714285717`}, 
           "Axes" -> {False, False}, "LabelStyle" -> {
             GrayLevel[0], 
             Directive[15]}, "AspectRatio" -> 0.7142857142857143, 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              GrayLevel[0]], 
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 1]], 
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[0, 1, 0]], 
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]], 
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            GrayLevel[0], 
            Thickness[0.003], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxNz30s1HEcB/Afk1NzC8nTbh7O44nc5UJKJ5uH0nm4aXkYE537nYdwCHV5
bCKn87BUw3HzGBs6SbJLZx6ijC7/hA1teVityUPnoaPa8vn23t577/Xn2ywq
kcVWxTCM+ad/lyxU1ouMxeexf+nRoJgk4NmMA8sy2htscCF4mJrMUcdrwW8F
cp9NTgd41DW/9xunHzxWNpO8zJkAX5IS/BY5c+BxotNhtfBVsIfQ802z/xaY
7bBDpBEx9wMzKewfet5qYMnUnbRRFw3wWR3bDrVsTTBnt7ymMVgLnDi85NjB
1AHfD1W3VMbrgqNHbsfQcD2wjGAYGBdiAKZp51SupBqBI9fd7PziSWCxaIik
KDEGdz1wnZGzTMGpr9wCai6bgfvHGteKwshgrvcZKTfYHFzdQuuOi7UAl61L
c5PSLcGLrWk3cZ4VeNCr/HFenjVYxX/6szDHBoxdeKFSl0kBF+ormPJ7tuCk
0OgBRf4J8EIu/TrjoR1Yt+LJdJHYHtykZZs5UnUSLOOZeFq3OYBFpnUktyAq
WMrfwfBJZDNfwi/zqzTw8wlK8acpZMHwHtU0/BS4ImUlNnIWmX/c+Cg5xBH8
lHJoLHUeWX1DxVAWQQc3U59liZaQKVGtfsqE0+CZi72SK1+R5fW37BkpTuCt
rsBz5DXk/Ze87oIbzmBfqpcnfxN5JNyBG5fiAtaJxvtq0pAjcDFxMh35J++Y
hM5HtihU7CjvIudI+gWllciuhIDO7l7kAs0i1eU+5A/aA0FGr5FxEn07awD5
Ec3Aw+cd8kbY/MfpWWT3a4ZWxDnk4hhWBmMBmZw8SGr4ghxY0MJO+I5cXbzQ
U7uKvFxqdES+9t+fKkG7kwL5fd0Qxt1G1m/aY1XtIke1OTeOK5HbO5MU+/vI
vwFNXA6V
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 GrayLevel[0], 
                 Thickness[0.003]], 
                Line[CompressedData["
1:eJxNz30s1HEcB/Afk1NzC8nTbh7O44nc5UJKJ5uH0nm4aXkYE537nYdwCHV5
bCKn87BUw3HzGBs6SbJLZx6ijC7/hA1teVityUPnoaPa8vn23t577/Xn2ywq
kcVWxTCM+ad/lyxU1ouMxeexf+nRoJgk4NmMA8sy2htscCF4mJrMUcdrwW8F
cp9NTgd41DW/9xunHzxWNpO8zJkAX5IS/BY5c+BxotNhtfBVsIfQ802z/xaY
7bBDpBEx9wMzKewfet5qYMnUnbRRFw3wWR3bDrVsTTBnt7ymMVgLnDi85NjB
1AHfD1W3VMbrgqNHbsfQcD2wjGAYGBdiAKZp51SupBqBI9fd7PziSWCxaIik
KDEGdz1wnZGzTMGpr9wCai6bgfvHGteKwshgrvcZKTfYHFzdQuuOi7UAl61L
c5PSLcGLrWk3cZ4VeNCr/HFenjVYxX/6szDHBoxdeKFSl0kBF+ormPJ7tuCk
0OgBRf4J8EIu/TrjoR1Yt+LJdJHYHtykZZs5UnUSLOOZeFq3OYBFpnUktyAq
WMrfwfBJZDNfwi/zqzTw8wlK8acpZMHwHtU0/BS4ImUlNnIWmX/c+Cg5xBH8
lHJoLHUeWX1DxVAWQQc3U59liZaQKVGtfsqE0+CZi72SK1+R5fW37BkpTuCt
rsBz5DXk/Ze87oIbzmBfqpcnfxN5JNyBG5fiAtaJxvtq0pAjcDFxMh35J++Y
hM5HtihU7CjvIudI+gWllciuhIDO7l7kAs0i1eU+5A/aA0FGr5FxEn07awD5
Ec3Aw+cd8kbY/MfpWWT3a4ZWxDnk4hhWBmMBmZw8SGr4ghxY0MJO+I5cXbzQ
U7uKvFxqdES+9t+fKkG7kwL5fd0Qxt1G1m/aY1XtIke1OTeOK5HbO5MU+/vI
vwFNXA6V
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 25}, {-1., 1.}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 GrayLevel[0], 
                 Thickness[0.003]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 25}, {-1., 1.}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                GrayLevel[0], 
                Thickness[0.003]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             GrayLevel[0], 
             Thickness[0.003]], 
            Line[CompressedData["
1:eJxNz30s1HEcB/Afk1NzC8nTbh7O44nc5UJKJ5uH0nm4aXkYE537nYdwCHV5
bCKn87BUw3HzGBs6SbJLZx6ijC7/hA1teVityUPnoaPa8vn23t577/Xn2ywq
kcVWxTCM+ad/lyxU1ouMxeexf+nRoJgk4NmMA8sy2htscCF4mJrMUcdrwW8F
cp9NTgd41DW/9xunHzxWNpO8zJkAX5IS/BY5c+BxotNhtfBVsIfQ802z/xaY
7bBDpBEx9wMzKewfet5qYMnUnbRRFw3wWR3bDrVsTTBnt7ymMVgLnDi85NjB
1AHfD1W3VMbrgqNHbsfQcD2wjGAYGBdiAKZp51SupBqBI9fd7PziSWCxaIik
KDEGdz1wnZGzTMGpr9wCai6bgfvHGteKwshgrvcZKTfYHFzdQuuOi7UAl61L
c5PSLcGLrWk3cZ4VeNCr/HFenjVYxX/6szDHBoxdeKFSl0kBF+ormPJ7tuCk
0OgBRf4J8EIu/TrjoR1Yt+LJdJHYHtykZZs5UnUSLOOZeFq3OYBFpnUktyAq
WMrfwfBJZDNfwi/zqzTw8wlK8acpZMHwHtU0/BS4ImUlNnIWmX/c+Cg5xBH8
lHJoLHUeWX1DxVAWQQc3U59liZaQKVGtfsqE0+CZi72SK1+R5fW37BkpTuCt
rsBz5DXk/Ze87oIbzmBfqpcnfxN5JNyBG5fiAtaJxvtq0pAjcDFxMh35J++Y
hM5HtihU7CjvIudI+gWllciuhIDO7l7kAs0i1eU+5A/aA0FGr5FxEn07awD5
Ec3Aw+cd8kbY/MfpWWT3a4ZWxDnk4hhWBmMBmZw8SGr4ghxY0MJO+I5cXbzQ
U7uKvFxqdES+9t+fKkG7kwL5fd0Qxt1G1m/aY1XtIke1OTeOK5HbO5MU+/vI
vwFNXA6V
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 25}, {-1., 1.}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             GrayLevel[0], 
             Thickness[0.003]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]}, 
    AspectRatio -> 0.7142857142857143, Axes -> {False, False}, 
    AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction -> 
    Identity, Frame -> {{True, True}, {True, True}}, 
    FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> {{
       GrayLevel[0], 
       Thickness[Large]}, {
       GrayLevel[0], 
       Thickness[Large]}, {
       GrayLevel[0], 
       Thickness[Large]}, {
       GrayLevel[0], 
       Thickness[Large]}}, FrameTicks -> {{Automatic, Automatic}, {{{0, 
         FormBox["0", TraditionalForm]}, {4, 
         FormBox["4", TraditionalForm]}, {8, 
         FormBox["8", TraditionalForm]}, {12, 
         FormBox["12", TraditionalForm]}, {16, 
         FormBox["16", TraditionalForm]}, {20, 
         FormBox["20", TraditionalForm]}, {24, 
         FormBox["24", TraditionalForm]}}, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], LabelStyle -> {
      GrayLevel[0], 
      Directive[15]}, 
    Method -> {
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
        Directive[
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.571589, 0.586483, 0.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
      "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05],
       "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint",
       "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )}}, 
    PlotRange -> {{0., 25.}, {-1.7555652018134569`, 1.2268670159633552`}}, 
    PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
    Ticks -> {Automatic, Automatic}, TicksStyle -> {
      GrayLevel[0], 
      Directive[15]}], 
   "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[StyleBox[\\\"k\\\", \
\\\"TI\\\"], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"k\\\
\", \\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
   "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{SubscriptBox[StyleBox[\\\"r\\\", \\\"TI\\\"], \
StyleBox[\\\"k\\\", \\\"TI\\\"]], \\\"-\\\", \
OverscriptBox[StyleBox[\\\"r\\\", \\\"TI\\\"], \\\"_\\\"]}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"r_{k}-\\\\\\\\bar{r}\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\""},
  "Labeled",
  DisplayFunction->(GridBox[{{
      ItemBox[
       RotationBox[#3, BoxRotation -> 1.5707963267948966`], BaseStyle -> 
       Directive[20], DefaultBaseStyle -> "LabeledLabel"], 
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline, ImageSize -> 350], DefaultBaseStyle -> 
        "Labeled"], "SkipImageSizeLevel"]}, {"", 
      ItemBox[#2, BaseStyle -> Directive[20], DefaultBaseStyle -> 
       "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, 
    GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
    BaselinePosition -> {1, 2}]& ),
  InterpretationFunction->(RowBox[{"Labeled", "[", 
     RowBox[{#, ",", 
       RowBox[{"{", 
         RowBox[{#2, ",", #3}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{"Bottom", ",", "Left"}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{"RotateLabel", "\[Rule]", "True"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "20", "]"}]}], ",", 
           RowBox[{"ImageSize", "\[Rule]", "350"}]}], "}"}]}], 
     "]"}]& )]], "Output",
 CellChangeTimes->{{3.931207077358717*^9, 3.931207084963472*^9}, 
   3.931207137397194*^9, 3.931207619933161*^9, 3.931207682819812*^9, {
   3.931207742663239*^9, 3.931207766282462*^9}, 3.931207859445526*^9, 
   3.9312593143451233`*^9, 3.931259430034005*^9, {3.9312622674659643`*^9, 
   3.931262291342779*^9}, 3.9312623438452673`*^9, {3.931277664282281*^9, 
   3.931277673829385*^9}, 3.931277705368074*^9, {3.931278155893862*^9, 
   3.9312781766191607`*^9}, {3.9312835610808907`*^9, 3.9312835826747303`*^9}, 
   3.931283643762298*^9, 3.931284100983959*^9, 3.9312843693277903`*^9, {
   3.9312844437437277`*^9, 3.9312845001254253`*^9}, {3.931284840899054*^9, 
   3.931284854029779*^9}, 3.931284979702654*^9, 3.93128502952101*^9, {
   3.931285064517709*^9, 3.9312850959139*^9}, 3.9312851910838737`*^9, 
   3.9312852545211678`*^9, 3.931285313590364*^9, 3.9312853702844067`*^9, {
   3.931285429891993*^9, 3.9312855353093557`*^9}, {3.940951264051812*^9, 
   3.940951279471799*^9}, {3.940951333646832*^9, 3.9409513495782146`*^9}, 
   3.94095140302452*^9, 3.9409514988495407`*^9, 3.940951538559867*^9, 
   3.9409515937756863`*^9, 3.940951721198802*^9, 3.940951921385379*^9, 
   3.940951975957817*^9, 3.940952075937039*^9, {3.940952813956913*^9, 
   3.940952820342392*^9}, {3.940956992739848*^9, 3.940956997533167*^9}, 
   3.940957030886982*^9, 3.94095720385614*^9, 3.940957411344206*^9, {
   3.9409574770068617`*^9, 3.940957490290255*^9}, 3.9409593677728*^9, {
   3.940959742681069*^9, 3.9409597577103033`*^9}, 3.9409597885163507`*^9, {
   3.940959819553281*^9, 3.940959825652985*^9}, 3.940961635718464*^9, 
   3.940962591710585*^9},
 CellLabel->
  "Out[398]=",ExpressionUUID->"59e7d314-5358-48fe-b47f-bd13d16a5b40"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Fig2d", "=", 
  RowBox[{"Labeled", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ListLinePlot", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Insert", "[", 
          RowBox[{"zDataPointsAnnul", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", "1"}], "]"}], "}"}], ",", 
        " ", "\[IndentingNewLine]", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", "Black", "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"AspectRatio", "->", 
         RowBox[{"1", "/", "1.4"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Filling", "->", "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{"FillingStyle", "->", 
         RowBox[{"Opacity", "[", "0.1", "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Axes", "->", "False"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Frame", "->", "True"}], ",", "\[IndentingNewLine]", 
        RowBox[{"FrameStyle", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Black", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"TicksStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Directive", "[", "15", "]"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"LabelStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Directive", "[", "15", "]"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"FrameTicks", "->", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{"Automatic", ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{"i", ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "0", ",", "n", ",", "4"}], "}"}]}], "]"}], 
             ",", "Automatic"}], "}"}]}], "\[IndentingNewLine]", "}"}]}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "n"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"Min", "[", "zAnnul", "]"}], "-", 
              RowBox[{"5", "e"}]}], ",", 
             RowBox[{
              RowBox[{"Max", "[", "zAnnul", "]"}], "+", 
              RowBox[{"5", "e"}]}]}], "}"}]}], "}"}]}]}], 
       "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Plot", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "25"}], "}"}], ",", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Dashed", ",", "Black", ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ListPlot", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"zDataPointsr", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"zDataPointsr", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"zDataPointsr", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"zDataPointsr", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "}"}]}], "}"}], ",", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"PlotMarkers", "->", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\[FilledCircle]", ",", 
             RowBox[{"FontSize", "->", "10"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Style", "[", 
            RowBox[{"\[FilledCircle]", ",", 
             RowBox[{"FontSize", "->", "10"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Style", "[", 
            RowBox[{"\[FilledCircle]", ",", 
             RowBox[{"FontSize", "->", "10"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Style", "[", 
            RowBox[{"\[FilledCircle]", ",", 
             RowBox[{"FontSize", "->", "10"}]}], "]"}]}], 
          "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", "Red", ",", "Green", ",", "Magenta"}], 
          "}"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
     "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
StyleBox[\"j\", \"TI\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"j\
\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", ",", 
      "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubscriptBox[
StyleBox[\"z\", \"TI\"], 
StyleBox[\"j\", \"TI\"]], TraditionalForm], \"errors\" -> {}, \"input\" -> \
\"z_j\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"Bottom", ",", "Left"}], "}"}], ",", 
    RowBox[{"RotateLabel", "->", "True"}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", "20", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "350"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.931118437922418*^9, 3.931118452728948*^9}, {
   3.931118541636046*^9, 3.9311185576028957`*^9}, {3.931118632076301*^9, 
   3.931118654743993*^9}, {3.9311187265938587`*^9, 3.931118752894424*^9}, {
   3.9311187880525217`*^9, 3.931118812738101*^9}, {3.931118848771554*^9, 
   3.9311188495818977`*^9}, {3.931118926486691*^9, 3.9311190682524014`*^9}, {
   3.931119106057472*^9, 3.931119124228856*^9}, {3.931119170445531*^9, 
   3.9311191834785013`*^9}, {3.931119235831379*^9, 3.931119262512694*^9}, {
   3.9311193108532877`*^9, 3.931119356286866*^9}, {3.931119405525395*^9, 
   3.9311194335865297`*^9}, {3.931119507849063*^9, 3.931119508462953*^9}, {
   3.9311195547787857`*^9, 3.931119567781708*^9}, {3.93119109814058*^9, 
   3.931191101659052*^9}, 3.931191407411496*^9, {3.9311914819894*^9, 
   3.93119154803677*^9}, {3.93119162247851*^9, 3.931191691124251*^9}, {
   3.931191848464841*^9, 3.931191873919498*^9}, {3.931191949914056*^9, 
   3.9311920552864513`*^9}, {3.931192091800343*^9, 3.9311921106254883`*^9}, {
   3.931192154858329*^9, 3.931192185599556*^9}, {3.9311923620694304`*^9, 
   3.931192401552569*^9}, {3.9311924497496033`*^9, 3.931192487778741*^9}, {
   3.9311925238554497`*^9, 3.931192526916013*^9}, {3.9311927429330463`*^9, 
   3.931192743171928*^9}, {3.931192773561524*^9, 3.931192797008697*^9}, {
   3.9311931009191513`*^9, 3.931193105145619*^9}, {3.931193148368414*^9, 
   3.931193151284298*^9}, {3.931193217803608*^9, 3.931193220682547*^9}, {
   3.931193472586852*^9, 3.931193505498225*^9}, {3.9311935377659197`*^9, 
   3.93119353836559*^9}, {3.931193598699489*^9, 3.931193723584446*^9}, {
   3.9311937604807043`*^9, 3.9311938355998583`*^9}, {3.931193888787372*^9, 
   3.931193889097736*^9}, {3.931193933685944*^9, 3.931193937810522*^9}, {
   3.9311939790476093`*^9, 3.931193979465905*^9}, {3.9311940273548203`*^9, 
   3.931194029664809*^9}, {3.931194061977375*^9, 3.931194074171062*^9}, {
   3.931194110323236*^9, 3.931194114095047*^9}, {3.931194175449926*^9, 
   3.931194184545549*^9}, {3.931194273283105*^9, 3.931194297949292*^9}, {
   3.931194348434579*^9, 3.931194383710415*^9}, {3.931194652101427*^9, 
   3.931194804446113*^9}, {3.9311948394055767`*^9, 3.9311948507211523`*^9}, {
   3.931194888113297*^9, 3.9311948914402018`*^9}, {3.931194925386394*^9, 
   3.931194998392356*^9}, 3.9312001909682198`*^9, {3.931200391443877*^9, 
   3.9312004748083267`*^9}, {3.931200520078727*^9, 3.931200625910659*^9}, {
   3.9312006571782503`*^9, 3.9312006945467*^9}, {3.9312007342998047`*^9, 
   3.93120086958572*^9}, {3.931206885512652*^9, 3.931206931521682*^9}, {
   3.931206987564582*^9, 3.931206991066104*^9}, {3.93126072222174*^9, 
   3.9312607394074287`*^9}, {3.931260810179874*^9, 3.931260813134308*^9}, {
   3.9312608551009703`*^9, 3.931260867964251*^9}, 3.9312777098093567`*^9, {
   3.931278187546503*^9, 3.931278195892748*^9}, {3.931283682793231*^9, 
   3.9312837044469337`*^9}, {3.931284868852058*^9, 3.931284873062646*^9}, {
   3.9312863823108892`*^9, 3.93128638269241*^9}, {3.940096548199533*^9, 
   3.940096549210527*^9}, {3.940952157678018*^9, 3.9409521879984913`*^9}, {
   3.940952224453463*^9, 3.940952237353518*^9}, {3.9409572528461*^9, 
   3.940957253858602*^9}, {3.9409575079934673`*^9, 3.940957511243924*^9}, {
   3.940959376353711*^9, 3.940959376605817*^9}},
 CellLabel->
  "In[366]:=",ExpressionUUID->"874f5089-8e24-4815-8feb-d6e966799ed5"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{}, 
      InterpretationBox[{
        TagBox[
         GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAwB2IQjR18sG9iP+p//vs7e6iAg4J/z+St5T+hfA4H6d8n
S2wYXkP5Ag63YkN2J5fegPJFHGbX8l0/veIVlC/hECTw1yHd6T2UL+Mw5fLd
o39+X9wP4Ss4BKy1mrYl7yRUXslhRbzBVN/KD1C+isMEkWk7lKf+gPLVHHbt
WT9xz//vUL6GQ5/a4Wn3ez9B+VoODLOenlqvfA1qvo7DiejGy95Nl6Dyeg6l
Tx78+FL2AMo3cFB/6bVcc/lrqHpDB4bDHzNn/f4L5Rs5uOeceXlw7n8o39gh
Wu+x/ra6j1C+iYOIQlj0ea9fUL6pw1feD8UKk35D+WYOmT8nmq/79x3KN3dQ
WZhw8e6uB1C+hQMs5H+VnrK3lZaG882/ray5HS4H55s0JQrFdGnC+RfOMlve
FdOG8432bvohvF8PzscORuN3oOIXAJft/Pg=
          "], {{{
             GrayLevel[0], 
             Opacity[0.1], 
             EdgeForm[None], 
             GraphicsGroupBox[{
               PolygonBox[{{27, 26, 8}, {29, 28, 14}}], 
               PolygonBox[{{25, 30, 17, 18, 19, 20, 21, 22, 23, 24}}]}]}, {
             GrayLevel[0], 
             Opacity[0.1], 
             EdgeForm[None], 
             GraphicsGroupBox[{
               PolygonBox[{{29, 30, 16, 15}}], 
               PolygonBox[{{27, 28, 13, 12, 11, 10, 9}}], 
               PolygonBox[{{1, 26, 7, 6, 5, 4, 3, 2}}]}]}, {}, {}}, {{}, {}, 
            TagBox[{
              GrayLevel[0], 
              PointSize[
               NCache[
                Rational[7, 360], 0.019444444444444445`]], 
              AbsoluteThickness[2], 
              
              LineBox[{1, 2, 3, 4, 5, 6, 7, 26, 8, 27, 9, 10, 11, 12, 13, 28, 
               14, 29, 15, 16, 30, 17, 18, 19, 20, 21, 22, 23, 24, 25}]}, 
             Annotation[#, "Charting`Private`Tag#1"]& ]}}], {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", 
            GraphicsComplex[CompressedData["
1:eJxTTMoPSmViYGAwB2IQjR18sG9iP+p//vs7e6iAg4J/z+St5T+hfA4H6d8n
S2wYXkP5Ag63YkN2J5fegPJFHGbX8l0/veIVlC/hECTw1yHd6T2UL+Mw5fLd
o39+X9wP4Ss4BKy1mrYl7yRUXslhRbzBVN/KD1C+isMEkWk7lKf+gPLVHHbt
WT9xz//vUL6GQ5/a4Wn3ez9B+VoODLOenlqvfA1qvo7DiejGy95Nl6Dyeg6l
Tx78+FL2AMo3cFB/6bVcc/lrqHpDB4bDHzNn/f4L5Rs5uOeceXlw7n8o39gh
Wu+x/ra6j1C+iYOIQlj0ea9fUL6pw1feD8UKk35D+WYOmT8nmq/79x3KN3dQ
WZhw8e6uB1C+hQMs5H+VnrK3lZaG882/ray5HS4H55s0JQrFdGnC+RfOMlve
FdOG8432bvohvF8PzscORuN3oOIXAJft/Pg=
             "], {{{
                EdgeForm[], 
                Directive[
                 GrayLevel[0], 
                 Opacity[0.1]], 
                GraphicsGroup[{
                  Polygon[{{27, 26, 8}, {29, 28, 14}}], 
                  Polygon[{{25, 30, 17, 18, 19, 20, 21, 22, 23, 24}}]}]}, {
                EdgeForm[], 
                Directive[
                 GrayLevel[0], 
                 Opacity[0.1]], 
                GraphicsGroup[{
                  Polygon[{{29, 30, 16, 15}}], 
                  Polygon[{{27, 28, 13, 12, 11, 10, 9}}], 
                  Polygon[{{1, 26, 7, 6, 5, 4, 3, 2}}]}]}, {}, {}}, {{}, {}, 
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  PointSize[
                   Rational[7, 360]], 
                  AbsoluteThickness[2], 
                  GrayLevel[0]], 
                 
                 Line[{1, 2, 3, 4, 5, 6, 7, 26, 8, 27, 9, 10, 11, 12, 13, 28, 
                  14, 29, 15, 16, 30, 17, 18, 19, 20, 21, 22, 23, 24, 25}]}, 
                "Charting`Private`Tag#1"]}}], <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0., 24.}, {-2.2260150082354517`, 
                1.8417258990857093`}}, 
               "Frame" -> {{True, True}, {True, True}}, 
               "AxesOrigin" -> {0, 0}, 
               "ImageSize" -> {360, 257.14285714285717`}, 
               "Axes" -> {False, False}, "LabelStyle" -> {
                 GrayLevel[0], 
                 Directive[15]}, "AspectRatio" -> 0.7142857142857143, 
               "DefaultStyle" -> {
                 Directive[
                  PointSize[
                   Rational[7, 360]], 
                  AbsoluteThickness[2], 
                  GrayLevel[0]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   Identity[
                    Part[#, 1]], 
                   Identity[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {{{
                   EdgeForm[], 
                   Directive[
                    GrayLevel[0], 
                    Opacity[0.1]], 
                   GraphicsGroup[{{
                    
                    Polygon[{{7.585798213838237, 0.}, {6.776600834591131, 
                    0.}, {7., -0.2810050899782308}}], 
                    
                    Polygon[{{13.544656545366621`, 0.}, {12.770233702090174`, 
                    0.}, {13., -0.34592814268253846`}}]}, {
                    
                    Polygon[{{24., 0.}, {15.37319924528001, 0.}, {
                    16., -0.8641556041177737}, {17., -1.873926557393304}, {
                    18., -1.9760150082354515`}, {19., -1.0934354658701497`}, {
                    20., -1.6432641570882014`}, {21., -1.7231754807297623`}, {
                    22., -1.4996778650962261`}, {
                    23., -0.5228108491328709}}]}}]}, {
                   EdgeForm[], 
                   Directive[
                    GrayLevel[0], 
                    Opacity[0.1]], 
                   GraphicsGroup[{{
                    
                    Polygon[{{13.544656545366621`, 0.}, {15.37319924528001, 
                    0.}, {15., 0.5145211087139062}, {14., 
                    0.2892026486855994}}]}, {
                    
                    Polygon[{{7.585798213838237, 0.}, {12.770233702090174`, 
                    0.}, {12., 1.1596370591309184`}, {11., 
                    1.4999356928708907`}, {10., 1.5364110193634453`}, {9., 
                    1.0296150043195471`}, {8., 0.19869096122179508`}}]}, {
                    
                    Polygon[{{0., 0.}, {6.776600834591131, 0.}, {6., 
                    0.9768558759028656}, {5., 0.8331050110172556}, {4., 
                    0.38216489118482644`}, {3., 0.8437788277659338}, {2., 
                    1.5917258990857093`}, {1., 
                    0.9677502210617919}}]}}]}, {}, {}}, {{}, {}, 
                  Annotation[{
                    Hue[0.67, 0.6, 0.6], 
                    Directive[
                    PointSize[
                    Rational[7, 360]], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], 
                    Line[CompressedData["
1:eJxTTMoPSmViYGCQA2IQjR18sG9iP+p//vs7e6iAg4J/z+St5T+hfA4H6d8n
S2wYXkP5Ag63YkN2J5fegPJFHGbX8l0/veIVlC/hECTw1yHd6b39r9JT9rbS
0g6o9sk4TLl89+if3xf3m39bWXM7XA5NXsEhYK3VtC15J6HmKTmsiDeY6lv5
AcpXcZggMm2H8tQfUL6aw6496yfu+f8dytdw6FM7PO1+7yd7k6ZEoZguTTTz
tRwYZj09tV752v4LZ5kt74ppo8nrOJyIbrzs3XQJap6eQ+mTBz++lD2wN9q7
6Yfwfj009QYO6i+9lmsuf70fwjd0YDj8MXPW779QvpGDe86Zlwfn/ofyjR2i
9R7rb6v7COWbOIgohEWf9/oF5Zs6fOX9UKww6TeUb+aQ+XOi+bp/36F8cweV
hQkX7+56AOVbwN0DAHIph6A=
                    "]]}, "Charting`Private`Tag#1"]}}, "GCFlag" -> True|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0., 24.}, {-2.2260150082354517`, 
               1.8417258990857093`}}, "Frame" -> {{True, True}, {True, True}},
               "AxesOrigin" -> {0, 0}, 
              "ImageSize" -> {360, 257.14285714285717`}, 
              "Axes" -> {False, False}, "LabelStyle" -> {
                GrayLevel[0], 
                Directive[15]}, "AspectRatio" -> 0.7142857142857143, 
              "DefaultStyle" -> {
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {{{
                  EdgeForm[], 
                  Directive[
                   GrayLevel[0], 
                   Opacity[0.1]], 
                  GraphicsGroup[{{
                    
                    Polygon[{{7.585798213838237, 0.}, {6.776600834591131, 
                    0.}, {7., -0.2810050899782308}}], 
                    
                    Polygon[{{13.544656545366621`, 0.}, {12.770233702090174`, 
                    0.}, {13., -0.34592814268253846`}}]}, {
                    
                    Polygon[{{24., 0.}, {15.37319924528001, 0.}, {
                    16., -0.8641556041177737}, {17., -1.873926557393304}, {
                    18., -1.9760150082354515`}, {19., -1.0934354658701497`}, {
                    20., -1.6432641570882014`}, {21., -1.7231754807297623`}, {
                    22., -1.4996778650962261`}, {
                    23., -0.5228108491328709}}]}}]}, {
                  EdgeForm[], 
                  Directive[
                   GrayLevel[0], 
                   Opacity[0.1]], 
                  GraphicsGroup[{{
                    
                    Polygon[{{13.544656545366621`, 0.}, {15.37319924528001, 
                    0.}, {15., 0.5145211087139062}, {14., 
                    0.2892026486855994}}]}, {
                    
                    Polygon[{{7.585798213838237, 0.}, {12.770233702090174`, 
                    0.}, {12., 1.1596370591309184`}, {11., 
                    1.4999356928708907`}, {10., 1.5364110193634453`}, {9., 
                    1.0296150043195471`}, {8., 0.19869096122179508`}}]}, {
                    
                    Polygon[{{0., 0.}, {6.776600834591131, 0.}, {6., 
                    0.9768558759028656}, {5., 0.8331050110172556}, {4., 
                    0.38216489118482644`}, {3., 0.8437788277659338}, {2., 
                    1.5917258990857093`}, {1., 
                    0.9677502210617919}}]}}]}, {}, {}}, {{}, {}, 
                 Annotation[{
                   Hue[0.67, 0.6, 0.6], 
                   Directive[
                    PointSize[
                    Rational[7, 360]], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], 
                   Line[CompressedData["
1:eJxTTMoPSmViYGCQA2IQjR18sG9iP+p//vs7e6iAg4J/z+St5T+hfA4H6d8n
S2wYXkP5Ag63YkN2J5fegPJFHGbX8l0/veIVlC/hECTw1yHd6b39r9JT9rbS
0g6o9sk4TLl89+if3xf3m39bWXM7XA5NXsEhYK3VtC15J6HmKTmsiDeY6lv5
AcpXcZggMm2H8tQfUL6aw6496yfu+f8dytdw6FM7PO1+7yd7k6ZEoZguTTTz
tRwYZj09tV752v4LZ5kt74ppo8nrOJyIbrzs3XQJap6eQ+mTBz++lD2wN9q7
6Yfwfj009QYO6i+9lmsuf70fwjd0YDj8MXPW779QvpGDe86Zlwfn/ofyjR2i
9R7rb6v7COWbOIgohEWf9/oF5Zs6fOX9UKww6TeUb+aQ+XOi+bp/36F8cweV
hQkX7+56AOVbwN0DAHIph6A=
                    "]]}, "Charting`Private`Tag#1"]}}, "GCFlag" -> True|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[
        GraphicsComplex[CompressedData["
1:eJxTTMoPSmViYGAwB2IQjR18sG9iP+p//vs7e6iAg4J/z+St5T+hfA4H6d8n
S2wYXkP5Ag63YkN2J5fegPJFHGbX8l0/veIVlC/hECTw1yHd6T2UL+Mw5fLd
o39+X9wP4Ss4BKy1mrYl7yRUXslhRbzBVN/KD1C+isMEkWk7lKf+gPLVHHbt
WT9xz//vUL6GQ5/a4Wn3ez9B+VoODLOenlqvfA1qvo7DiejGy95Nl6Dyeg6l
Tx78+FL2AMo3cFB/6bVcc/lrqHpDB4bDHzNn/f4L5Rs5uOeceXlw7n8o39gh
Wu+x/ra6j1C+iYOIQlj0ea9fUL6pw1feD8UKk35D+WYOmT8nmq/79x3KN3dQ
WZhw8e6uB1C+hQMs5H+VnrK3lZaG882/ray5HS4H55s0JQrFdGnC+RfOMlve
FdOG8432bvohvF8PzscORuN3oOIXAJft/Pg=
         "], {{{
            EdgeForm[], 
            Directive[
             GrayLevel[0], 
             Opacity[0.1]], 
            GraphicsGroup[{
              Polygon[{{27, 26, 8}, {29, 28, 14}}], 
              Polygon[{{25, 30, 17, 18, 19, 20, 21, 22, 23, 24}}]}]}, {
            EdgeForm[], 
            Directive[
             GrayLevel[0], 
             Opacity[0.1]], 
            GraphicsGroup[{
              Polygon[{{29, 30, 16, 15}}], 
              Polygon[{{27, 28, 13, 12, 11, 10, 9}}], 
              Polygon[{{1, 26, 7, 6, 5, 4, 3, 2}}]}]}, {}, {}}, {{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[7, 360]], 
              AbsoluteThickness[2], 
              GrayLevel[0]], 
             
             Line[{1, 2, 3, 4, 5, 6, 7, 26, 8, 27, 9, 10, 11, 12, 13, 28, 14, 
              29, 15, 16, 30, 17, 18, 19, 20, 21, 22, 23, 24, 25}]}, 
            "Charting`Private`Tag#1"]}}], <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0., 24.}, {-2.2260150082354517`, 
            1.8417258990857093`}}, "Frame" -> {{True, True}, {True, True}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 257.14285714285717`}, 
           "Axes" -> {False, False}, "LabelStyle" -> {
             GrayLevel[0], 
             Directive[15]}, "AspectRatio" -> 0.7142857142857143, 
           "DefaultStyle" -> {
             Directive[
              PointSize[
               Rational[7, 360]], 
              AbsoluteThickness[2], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {{{
               EdgeForm[], 
               Directive[
                GrayLevel[0], 
                Opacity[0.1]], 
               GraphicsGroup[{{
                  
                  Polygon[{{7.585798213838237, 0.}, {6.776600834591131, 0.}, {
                   7., -0.2810050899782308}}], 
                  
                  Polygon[{{13.544656545366621`, 0.}, {12.770233702090174`, 
                   0.}, {13., -0.34592814268253846`}}]}, {
                  
                  Polygon[{{24., 0.}, {15.37319924528001, 0.}, {
                   16., -0.8641556041177737}, {17., -1.873926557393304}, {
                   18., -1.9760150082354515`}, {19., -1.0934354658701497`}, {
                   20., -1.6432641570882014`}, {21., -1.7231754807297623`}, {
                   22., -1.4996778650962261`}, {
                   23., -0.5228108491328709}}]}}]}, {
               EdgeForm[], 
               Directive[
                GrayLevel[0], 
                Opacity[0.1]], 
               GraphicsGroup[{{
                  
                  Polygon[{{13.544656545366621`, 0.}, {15.37319924528001, 
                   0.}, {15., 0.5145211087139062}, {14., 
                   0.2892026486855994}}]}, {
                  
                  Polygon[{{7.585798213838237, 0.}, {12.770233702090174`, 
                   0.}, {12., 1.1596370591309184`}, {11., 
                   1.4999356928708907`}, {10., 1.5364110193634453`}, {9., 
                   1.0296150043195471`}, {8., 0.19869096122179508`}}]}, {
                  
                  Polygon[{{0., 0.}, {6.776600834591131, 0.}, {6., 
                   0.9768558759028656}, {5., 0.8331050110172556}, {4., 
                   0.38216489118482644`}, {3., 0.8437788277659338}, {2., 
                   1.5917258990857093`}, {1., 
                   0.9677502210617919}}]}}]}, {}, {}}, {{}, {}, 
              Annotation[{
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGCQA2IQjR18sG9iP+p//vs7e6iAg4J/z+St5T+hfA4H6d8n
S2wYXkP5Ag63YkN2J5fegPJFHGbX8l0/veIVlC/hECTw1yHd6b39r9JT9rbS
0g6o9sk4TLl89+if3xf3m39bWXM7XA5NXsEhYK3VtC15J6HmKTmsiDeY6lv5
AcpXcZggMm2H8tQfUL6aw6496yfu+f8dytdw6FM7PO1+7yd7k6ZEoZguTTTz
tRwYZj09tV752v4LZ5kt74ppo8nrOJyIbrzs3XQJap6eQ+mTBz++lD2wN9q7
6Yfwfj009QYO6i+9lmsuf70fwjd0YDj8MXPW779QvpGDe86Zlwfn/ofyjR2i
9R7rb6v7COWbOIgohEWf9/oF5Zs6fOX9UKww6TeUb+aQ+XOi+bp/36F8cweV
hQkX7+56AOVbwN0DAHIph6A=
                 "]]}, "Charting`Private`Tag#1"]}}, "GCFlag" -> True|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            GrayLevel[0], 
            Thickness[0.005], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxNz30s1HEcB/Afk1NzC8nTbh7O44nc5UJKJ5uH0nm4aXkYE537nYdwCHV5
bCKn87BUw3HzGBs6SbJLZx6ijC7/hA1teVityUPnoaPa8vn23t577/Xn2ywq
kcVWxTCM+ad/lyxU1ouMxeexf+nRoJgk4NmMA8sy2htscCF4mJrMUcdrwW8F
cp9NTgd41DW/9xunHzxWNpO8zJkAX5IS/BY5c+BxotNhtfBVsIfQ802z/xaY
7bBDpBEx9wMzKewfet5qYMnUnbRRFw3wWR3bDrVsTTBnt7ymMVgLnDi85NjB
1AHfD1W3VMbrgqNHbsfQcD2wjGAYGBdiAKZp51SupBqBI9fd7PziSWCxaIik
KDEGdz1wnZGzTMGpr9wCai6bgfvHGteKwshgrvcZKTfYHFzdQuuOi7UAl61L
c5PSLcGLrWk3cZ4VeNCr/HFenjVYxX/6szDHBoxdeKFSl0kBF+ormPJ7tuCk
0OgBRf4J8EIu/TrjoR1Yt+LJdJHYHtykZZs5UnUSLOOZeFq3OYBFpnUktyAq
WMrfwfBJZDNfwi/zqzTw8wlK8acpZMHwHtU0/BS4ImUlNnIWmX/c+Cg5xBH8
lHJoLHUeWX1DxVAWQQc3U59liZaQKVGtfsqE0+CZi72SK1+R5fW37BkpTuCt
rsBz5DXk/Ze87oIbzmBfqpcnfxN5JNyBG5fiAtaJxvtq0pAjcDFxMh35J++Y
hM5HtihU7CjvIudI+gWllciuhIDO7l7kAs0i1eU+5A/aA0FGr5FxEn07awD5
Ec3Aw+cd8kbY/MfpWWT3a4ZWxDnk4hhWBmMBmZw8SGr4ghxY0MJO+I5cXbzQ
U7uKvFxqdES+9t+fKkG7kwL5fd0Qxt1G1m/aY1XtIke1OTeOK5HbO5MU+/vI
vwFNXA6V
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 GrayLevel[0], 
                 Thickness[0.005]], 
                Line[CompressedData["
1:eJxNz30s1HEcB/Afk1NzC8nTbh7O44nc5UJKJ5uH0nm4aXkYE537nYdwCHV5
bCKn87BUw3HzGBs6SbJLZx6ijC7/hA1teVityUPnoaPa8vn23t577/Xn2ywq
kcVWxTCM+ad/lyxU1ouMxeexf+nRoJgk4NmMA8sy2htscCF4mJrMUcdrwW8F
cp9NTgd41DW/9xunHzxWNpO8zJkAX5IS/BY5c+BxotNhtfBVsIfQ802z/xaY
7bBDpBEx9wMzKewfet5qYMnUnbRRFw3wWR3bDrVsTTBnt7ymMVgLnDi85NjB
1AHfD1W3VMbrgqNHbsfQcD2wjGAYGBdiAKZp51SupBqBI9fd7PziSWCxaIik
KDEGdz1wnZGzTMGpr9wCai6bgfvHGteKwshgrvcZKTfYHFzdQuuOi7UAl61L
c5PSLcGLrWk3cZ4VeNCr/HFenjVYxX/6szDHBoxdeKFSl0kBF+ormPJ7tuCk
0OgBRf4J8EIu/TrjoR1Yt+LJdJHYHtykZZs5UnUSLOOZeFq3OYBFpnUktyAq
WMrfwfBJZDNfwi/zqzTw8wlK8acpZMHwHtU0/BS4ImUlNnIWmX/c+Cg5xBH8
lHJoLHUeWX1DxVAWQQc3U59liZaQKVGtfsqE0+CZi72SK1+R5fW37BkpTuCt
rsBz5DXk/Ze87oIbzmBfqpcnfxN5JNyBG5fiAtaJxvtq0pAjcDFxMh35J++Y
hM5HtihU7CjvIudI+gWllciuhIDO7l7kAs0i1eU+5A/aA0FGr5FxEn07awD5
Ec3Aw+cd8kbY/MfpWWT3a4ZWxDnk4hhWBmMBmZw8SGr4ghxY0MJO+I5cXbzQ
U7uKvFxqdES+9t+fKkG7kwL5fd0Qxt1G1m/aY1XtIke1OTeOK5HbO5MU+/vI
vwFNXA6V
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 25}, {-1., 1.}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 GrayLevel[0], 
                 Thickness[0.005]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 25}, {-1., 1.}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                GrayLevel[0], 
                Thickness[0.005]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             GrayLevel[0], 
             Thickness[0.005]], 
            Line[CompressedData["
1:eJxNz30s1HEcB/Afk1NzC8nTbh7O44nc5UJKJ5uH0nm4aXkYE537nYdwCHV5
bCKn87BUw3HzGBs6SbJLZx6ijC7/hA1teVityUPnoaPa8vn23t577/Xn2ywq
kcVWxTCM+ad/lyxU1ouMxeexf+nRoJgk4NmMA8sy2htscCF4mJrMUcdrwW8F
cp9NTgd41DW/9xunHzxWNpO8zJkAX5IS/BY5c+BxotNhtfBVsIfQ802z/xaY
7bBDpBEx9wMzKewfet5qYMnUnbRRFw3wWR3bDrVsTTBnt7ymMVgLnDi85NjB
1AHfD1W3VMbrgqNHbsfQcD2wjGAYGBdiAKZp51SupBqBI9fd7PziSWCxaIik
KDEGdz1wnZGzTMGpr9wCai6bgfvHGteKwshgrvcZKTfYHFzdQuuOi7UAl61L
c5PSLcGLrWk3cZ4VeNCr/HFenjVYxX/6szDHBoxdeKFSl0kBF+ormPJ7tuCk
0OgBRf4J8EIu/TrjoR1Yt+LJdJHYHtykZZs5UnUSLOOZeFq3OYBFpnUktyAq
WMrfwfBJZDNfwi/zqzTw8wlK8acpZMHwHtU0/BS4ImUlNnIWmX/c+Cg5xBH8
lHJoLHUeWX1DxVAWQQc3U59liZaQKVGtfsqE0+CZi72SK1+R5fW37BkpTuCt
rsBz5DXk/Ze87oIbzmBfqpcnfxN5JNyBG5fiAtaJxvtq0pAjcDFxMh35J++Y
hM5HtihU7CjvIudI+gWllciuhIDO7l7kAs0i1eU+5A/aA0FGr5FxEn07awD5
Ec3Aw+cd8kbY/MfpWWT3a4ZWxDnk4hhWBmMBmZw8SGr4ghxY0MJO+I5cXbzQ
U7uKvFxqdES+9t+fKkG7kwL5fd0Qxt1G1m/aY1XtIke1OTeOK5HbO5MU+/vI
vwFNXA6V
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 25}, {-1., 1.}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             GrayLevel[0], 
             Thickness[0.005]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {{}, 
      InterpretationBox[{
        TagBox[{
          TagBox[{
            RGBColor[0, 0, 1], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GeometricTransformationBox[
             InsetBox[
              StyleBox[
               StyleBox[
               "\[FilledCircle]", StripOnInput -> False, FontSize -> 10], 
               StripOnInput -> False, 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 0, 1]]}], {0., 0.}], {{{1., 
             0.9677502210617919}}, {{1., 0.9677502210617919}}}]}, 
           Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[{
            RGBColor[1, 0, 0], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GeometricTransformationBox[
             InsetBox[
              StyleBox[
               StyleBox[
               "\[FilledCircle]", StripOnInput -> False, FontSize -> 10], 
               StripOnInput -> False, 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 0]]}], {0., 0.}], {{{2., 
             1.5917258990857093`}}, {{2., 1.5917258990857093`}}}]}, 
           Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[{
            RGBColor[0, 1, 0], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GeometricTransformationBox[
             InsetBox[
              StyleBox[
               StyleBox[
               "\[FilledCircle]", StripOnInput -> False, FontSize -> 10], 
               StripOnInput -> False, 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 1, 0]]}], {0., 0.}], {{{3., 
             0.8437788277659338}}, {{3., 0.8437788277659338}}}]}, 
           Annotation[#, "Charting`Private`Tag#3"]& ], 
          TagBox[{
            RGBColor[1, 0, 1], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GeometricTransformationBox[
             InsetBox[
              StyleBox[
               StyleBox[
               "\[FilledCircle]", StripOnInput -> False, FontSize -> 10], 
               StripOnInput -> False, 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 1]]}], {0., 0.}], {{{4., 
             0.38216489118482644`}}, {{4., 0.38216489118482644`}}}]}, 
           Annotation[#, "Charting`Private`Tag#4"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0, 1]], 
                GeometricTransformation[
                 Inset[
                  Style[
                   Style[$CellContext`\[FilledCircle], FontSize -> 10], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]]}], {0., 0.}], {{{1., 
                 0.9677502210617919}}, {{1., 0.9677502210617919}}}]}, 
               "Charting`Private`Tag#1"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0]], 
                GeometricTransformation[
                 Inset[
                  Style[
                   Style[$CellContext`\[FilledCircle], FontSize -> 10], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]]}], {0., 0.}], {{{2., 
                 1.5917258990857093`}}, {{2., 1.5917258990857093`}}}]}, 
               "Charting`Private`Tag#2"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 1, 0]], 
                GeometricTransformation[
                 Inset[
                  Style[
                   Style[$CellContext`\[FilledCircle], FontSize -> 10], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 1, 0]]}], {0., 0.}], {{{3., 
                 0.8437788277659338}}, {{3., 0.8437788277659338}}}]}, 
               "Charting`Private`Tag#3"], 
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 1]], 
                GeometricTransformation[
                 Inset[
                  Style[
                   Style[$CellContext`\[FilledCircle], FontSize -> 10], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 1]]}], {0., 0.}], {{{4., 
                 0.38216489118482644`}}, {{4., 0.38216489118482644`}}}]}, 
               "Charting`Private`Tag#4"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.9375000000000024, 4.}, {
                 0, 1.5917258990857093`}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.9375000000000024, 0}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[1, 0, 1]], 
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[0, 1, 0]], 
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[1, 0, 0]], 
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[0, 0, 1]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   Identity[
                    Part[#, 1]], 
                   Identity[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.9375000000000024, 4.}, {
                0, 1.5917258990857093`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.9375000000000024, 0}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 1]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 1, 0]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0, 1]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]], 
            GeometricTransformation[
             Inset[
              Style[
               Style[$CellContext`\[FilledCircle], FontSize -> 10], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 0, 1]]}], {0., 0.}], {{{1., 
             0.9677502210617919}}, {{1., 0.9677502210617919}}}]}, 
           "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            GeometricTransformation[
             Inset[
              Style[
               Style[$CellContext`\[FilledCircle], FontSize -> 10], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 0]]}], {0., 0.}], {{{2., 
             1.5917258990857093`}}, {{2., 1.5917258990857093`}}}]}, 
           "Charting`Private`Tag#2"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[0, 1, 0]], 
            GeometricTransformation[
             Inset[
              Style[
               Style[$CellContext`\[FilledCircle], FontSize -> 10], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 1, 0]]}], {0., 0.}], {{{3., 
             0.8437788277659338}}, {{3., 0.8437788277659338}}}]}, 
           "Charting`Private`Tag#3"], 
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 1]], 
            GeometricTransformation[
             Inset[
              Style[
               Style[$CellContext`\[FilledCircle], FontSize -> 10], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 1]]}], {0., 0.}], {{{4., 
             0.38216489118482644`}}, {{4., 0.38216489118482644`}}}]}, 
           "Charting`Private`Tag#4"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.9375000000000024, 4.}, {
             0, 1.5917258990857093`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.9375000000000024, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 1]], 
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[0, 1, 0]], 
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]], 
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}}, AspectRatio -> 0.7142857142857143, 
    Axes -> {False, False}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
    DisplayFunction -> Identity, Frame -> {{True, True}, {True, True}}, 
    FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> {{
       GrayLevel[0], 
       Thickness[Large]}, {
       GrayLevel[0], 
       Thickness[Large]}, {
       GrayLevel[0], 
       Thickness[Large]}, {
       GrayLevel[0], 
       Thickness[Large]}}, FrameTicks -> {{Automatic, Automatic}, {{{0, 
         FormBox["0", TraditionalForm]}, {4, 
         FormBox["4", TraditionalForm]}, {8, 
         FormBox["8", TraditionalForm]}, {12, 
         FormBox["12", TraditionalForm]}, {16, 
         FormBox["16", TraditionalForm]}, {20, 
         FormBox["20", TraditionalForm]}, {24, 
         FormBox["24", TraditionalForm]}}, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], LabelStyle -> {
      GrayLevel[0], 
      Directive[15]}, 
    Method -> {
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
        Directive[
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.571589, 0.586483, 0.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
      "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
      "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
      "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )}}, 
    PlotRange -> {{0., 24.}, {-2.2260150082354517`, 1.8417258990857093`}}, 
    PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
    Ticks -> {Automatic, Automatic}, TicksStyle -> {
      GrayLevel[0], 
      Directive[15]}], 
   "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[StyleBox[\\\"j\\\", \
\\\"TI\\\"], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"j\\\
\", \\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
   "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubscriptBox[StyleBox[\\\"z\\\", \\\"TI\\\"], StyleBox[\\\"j\\\", \
\\\"TI\\\"]], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"z_j\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\""},
  "Labeled",
  DisplayFunction->(GridBox[{{
      ItemBox[
       RotationBox[#3, BoxRotation -> 1.5707963267948966`], BaseStyle -> 
       Directive[20], DefaultBaseStyle -> "LabeledLabel"], 
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline, ImageSize -> 350], DefaultBaseStyle -> 
        "Labeled"], "SkipImageSizeLevel"]}, {"", 
      ItemBox[#2, BaseStyle -> Directive[20], DefaultBaseStyle -> 
       "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, 
    GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
    BaselinePosition -> {1, 2}]& ),
  InterpretationFunction->(RowBox[{"Labeled", "[", 
     RowBox[{#, ",", 
       RowBox[{"{", 
         RowBox[{#2, ",", #3}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{"Bottom", ",", "Left"}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{"RotateLabel", "\[Rule]", "True"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "20", "]"}]}], ",", 
           RowBox[{"ImageSize", "\[Rule]", "350"}]}], "}"}]}], 
     "]"}]& )]], "Output",
 CellChangeTimes->{3.940952240965885*^9, 3.940957512124789*^9, 
  3.940959377669611*^9},
 CellLabel->
  "Out[366]=",ExpressionUUID->"8b5d54be-8881-4aa8-a0b0-aa843ba04541"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ChiSquared", "=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "1"}], "n"], 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Alpha]", "*", 
          RowBox[{"x", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "+", "\[Beta]"}], ")"}]}], ")"}],
      "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Alpha]", "*", 
       RowBox[{"x", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], "+", "\[Beta]"}], 
     ")"}]]}]}]], "Input",
 CellChangeTimes->{{3.931543308260132*^9, 3.931543377717505*^9}, {
  3.93154340899821*^9, 3.931543421251719*^9}, {3.931543659384535*^9, 
  3.931543660387499*^9}, {3.931544354119891*^9, 3.93154437718235*^9}, {
  3.940952455290518*^9, 3.940952464165235*^9}, {3.940952506350224*^9, 
  3.940952536627967*^9}, {3.9409584280332003`*^9, 3.940958430627913*^9}},
 CellLabel->
  "In[322]:=",ExpressionUUID->"e09c473f-565a-4127-a740-4d47563131dc"],

Cell[BoxData["20.62132063877034`"], "Output",
 CellChangeTimes->{3.940952465386689*^9, 3.9409525414210863`*^9, 
  3.940957638791506*^9, 3.940958342449011*^9, 3.940958431391519*^9},
 CellLabel->
  "Out[322]=",ExpressionUUID->"05a2a819-ea6e-48d5-83b3-d8940d6183a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Sigma]", "=", 
  RowBox[{"StandardDeviation", "[", "y", "]"}]}]], "Input",
 CellChangeTimes->{{3.940958520712592*^9, 3.940958524618012*^9}, {
  3.940958732797274*^9, 3.9409587331883574`*^9}},
 CellLabel->
  "In[331]:=",ExpressionUUID->"967354ab-6b03-4917-bd8c-54885181938a"],

Cell[BoxData["0.8386555143212326`"], "Output",
 CellChangeTimes->{3.940958525225086*^9, 3.9409587514038553`*^9},
 CellLabel->
  "Out[331]=",ExpressionUUID->"5b80d720-4eb6-4384-ad8d-851c7ef48885"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sigma]", "A"], "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["n", "3"], "-", "n"}], ")"}], "12"], "*", 
    SuperscriptBox["\[Sigma]", "2"]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Eq", ".", " ", "13"}], " ", "of", " ", "main", " ", "text"}], 
   " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.9409585513921137`*^9, 3.9409585686482*^9}, {
  3.940958617259471*^9, 3.94095870640492*^9}, {3.9409587398094263`*^9, 
  3.9409587709458427`*^9}},ExpressionUUID->"5a36294e-c65d-4437-8fef-\
c36f634ebdca"],

Cell[BoxData["28.440192201471195`"], "Output",
 CellChangeTimes->{{3.940958687798114*^9, 3.940958754684638*^9}},
 CellLabel->
  "Out[332]=",ExpressionUUID->"499f101e-5d8d-43c3-88a6-f0c7dc5f587f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "/", 
  SubscriptBox["\[Sigma]", "A"]}]], "Input",
 CellChangeTimes->{{3.9409587850992393`*^9, 3.940958786545579*^9}, 
   3.940958973470963*^9},
 CellLabel->
  "In[333]:=",ExpressionUUID->"a938ee97-65cc-4fbb-a24f-d683ec89677d"],

Cell[BoxData["2.051753245193758`"], "Output",
 CellChangeTimes->{3.9409589740942717`*^9},
 CellLabel->
  "Out[333]=",ExpressionUUID->"74c57b46-c8df-467a-b22c-49ac7676674c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{795, 849},
WindowMargins->{{23, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6691de7c-3853-48fb-9d8d-05d6a229663b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 271, 6, 99, "Subsection",ExpressionUUID->"ecaf888c-3c4d-4076-b78e-872fd1d55e00"],
Cell[854, 30, 175, 4, 36, "Input",ExpressionUUID->"334e6afe-3c87-4b5f-be1c-6203f0e49e8d"],
Cell[CellGroupData[{
Cell[1054, 38, 274, 7, 85, "Subsubsection",ExpressionUUID->"d0a560af-e625-4888-b00f-d8bfc0d7fa96"],
Cell[1331, 47, 3419, 78, 292, "Input",ExpressionUUID->"2983537a-0a55-4305-a9d0-675d462775f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4787, 130, 360, 8, 85, "Subsubsection",ExpressionUUID->"9b402a5b-5fa6-461b-b577-68c64b4398ad"],
Cell[5150, 140, 1747, 38, 292, "Input",ExpressionUUID->"19f38d96-e313-4660-b2e0-e1f63d750500"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6934, 183, 227, 6, 85, "Subsubsection",ExpressionUUID->"897412d3-a9c6-4ac8-9c87-85c7386241e8"],
Cell[CellGroupData[{
Cell[7186, 193, 3319, 103, 175, "Input",ExpressionUUID->"04f13891-dc11-409f-a9bb-af0e0266f7ed"],
Cell[10508, 298, 266, 4, 41, "Output",ExpressionUUID->"837e347e-6978-483b-942f-6d5a75dd99cf"],
Cell[10777, 304, 264, 4, 41, "Output",ExpressionUUID->"8d6982f8-bda3-4f63-a46b-8166e5b20fb9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11090, 314, 231, 6, 85, "Subsubsection",ExpressionUUID->"d057ad34-bbac-46d1-9824-c54b9c732987"],
Cell[CellGroupData[{
Cell[11346, 324, 11001, 263, 938, "Input",ExpressionUUID->"16723272-0415-4a09-bcbf-a463986cd400"],
Cell[22350, 589, 53400, 1081, 369, "Output",ExpressionUUID->"27481ae7-90d1-47f3-aed1-df066b2af29b"]
}, Open  ]],
Cell[75765, 1673, 1539, 44, 199, "Input",ExpressionUUID->"8a73888f-be5a-4377-8c4e-4a21891d92e9"],
Cell[CellGroupData[{
Cell[77329, 1721, 6177, 132, 632, "Input",ExpressionUUID->"6eeb6173-a46d-4e34-898b-8b68ef00519a"],
Cell[83509, 1855, 27113, 584, 422, "Output",ExpressionUUID->"d38587e9-604a-4701-85da-f083b035a327"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[110671, 2445, 308, 7, 85, "Subsubsection",ExpressionUUID->"98ed8cd9-b924-4608-9c19-bde2761b69b6"],
Cell[CellGroupData[{
Cell[111004, 2456, 3386, 84, 311, "Input",ExpressionUUID->"6f77c409-2ae6-448a-adb7-f5fdb6bb9651"],
Cell[114393, 2542, 463, 8, 41, "Output",ExpressionUUID->"d9fc685a-1938-47bd-9e4e-37a6386d1874"],
Cell[114859, 2552, 464, 8, 41, "Output",ExpressionUUID->"0015a0b1-a8c1-444f-9600-a873253c7722"],
Cell[115326, 2562, 466, 8, 41, "Output",ExpressionUUID->"cf1dd441-4a05-4e7b-ab2f-1bb0b539140b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[115841, 2576, 281, 7, 85, "Subsubsection",ExpressionUUID->"ba008b9b-a8b2-4eb7-af90-c0ca76092800"],
Cell[CellGroupData[{
Cell[116147, 2587, 8375, 177, 759, "Input",ExpressionUUID->"01aa96de-077a-42a1-ae5a-f99897f1951e"],
Cell[124525, 2766, 47099, 1007, 360, "Output",ExpressionUUID->"8900f6b8-826c-42df-ac27-064911fffd94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171661, 3778, 12043, 254, 1143, "Input",ExpressionUUID->"eed5d8c4-3a8d-4b0e-aac7-222501b7d0ff"],
Cell[183707, 4034, 44995, 999, 365, "Output",ExpressionUUID->"5611c012-1813-4f09-b3b0-16d0a6e9ac09"]
}, Open  ]],
Cell[228717, 5036, 3585, 83, 290, "Input",ExpressionUUID->"14ca6a83-edd4-4e69-b345-d5a5eb31af1e"],
Cell[CellGroupData[{
Cell[232327, 5123, 8927, 184, 760, "Input",ExpressionUUID->"39ec29dd-1dfd-4aab-ab4d-4db57910ba81"],
Cell[241257, 5309, 45454, 977, 376, "Output",ExpressionUUID->"59e7d314-5358-48fe-b47f-bd13d16a5b40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286748, 6291, 9072, 182, 938, "Input",ExpressionUUID->"874f5089-8e24-4815-8feb-d6e966799ed5"],
Cell[295823, 6475, 45048, 987, 365, "Output",ExpressionUUID->"8b5d54be-8881-4aa8-a0b0-aa843ba04541"]
}, Open  ]],
Cell[CellGroupData[{
Cell[340908, 7467, 1073, 29, 64, "Input",ExpressionUUID->"e09c473f-565a-4127-a740-4d47563131dc"],
Cell[341984, 7498, 263, 4, 41, "Output",ExpressionUUID->"05a2a819-ea6e-48d5-83b3-d8940d6183a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[342284, 7507, 300, 6, 36, "Input",ExpressionUUID->"967354ab-6b03-4917-bd8c-54885181938a"],
Cell[342587, 7515, 195, 3, 41, "Output",ExpressionUUID->"5b80d720-4eb6-4384-ad8d-851c7ef48885"]
}, Open  ]],
Cell[CellGroupData[{
Cell[342819, 7523, 628, 17, 59, "Input",ExpressionUUID->"5a36294e-c65d-4437-8fef-c36f634ebdca"],
Cell[343450, 7542, 195, 3, 41, "Output",ExpressionUUID->"499f101e-5d8d-43c3-88a6-f0c7dc5f587f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[343682, 7550, 255, 6, 36, "Input",ExpressionUUID->"a938ee97-65cc-4fbb-a24f-d683ec89677d"],
Cell[343940, 7558, 172, 3, 41, "Output",ExpressionUUID->"74c57b46-c8df-467a-b22c-49ac7676674c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


